EspalomaCharge: Machine learning-enabled ultra-fast partial charge assignment

Atomic partial charges are crucial parameters in molecular dynamics (MD) simulation, dictating the electrostatic contributions to intermolecular energies, and thereby the potential energy landscape. Traditionally, the assignment of partial charges has relied on surrogates of \textit{ab initio} semiempirical quantum chemical methods such as AM1-BCC, and is expensive for large systems or large numbers of molecules. We propose a hybrid physical / graph neural network-based approximation to the widely popular AM1-BCC charge model that is orders of magnitude faster while maintaining accuracy comparable to differences in AM1-BCC implementations. Our hybrid approach couples a graph neural network to a streamlined charge equilibration approach in order to predict molecule-specific atomic electronegativity and hardness parameters, followed by analytical determination of optimal charge-equilibrated parameters that preserves total molecular charge. This hybrid approach scales linearly with the number of atoms, enabling, for the first time, the use of fully consistent charge models for small molecules and biopolymers for the construction of next-generation self-consistent biomolecular force fields. Implemented in the free and open source package \texttt{espaloma\_charge}, this approach provides drop-in replacements for both AmberTools \texttt{antechamber} and the Open Force Field Toolkit charging workflows, in addition to stand-alone charge generation interfaces. Source code is available at \url{https://github.com/choderalab/espaloma_charge}.

==> 4x4.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 270,
   "id": "e11c7c37",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mv: /Users/wangy1/Downloads/4x4.csv: No such file or directory\r\n"
     ]
    }
   ],
   "source": [
    "! mv /Users/wangy1/Downloads/4x4.csv ."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "4c6e170b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "08a36cdd",
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import rcParams\n",
    "rcParams['font.family'] = 'sans-serif'\n",
    "rcParams['font.sans-serif'] = ['Helvetica']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "a16f73cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\"4x4.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a0ed0d15",
   "metadata": {},
   "outputs": [],
   "source": [
    "df[\"espaloma_openeye_hfe_rmse\"] = np.abs(df[\"calculated hydration free energy OpenEye (kcal/mol)\"] - df[\"calculated hydration free energy EspalomaCharge 2023-01-05 (kcal/mol)\"])\n",
    "df[\"amber_openeye_hfe_rmse\"] = np.abs(df[\"calculated hydration free energy AmberTools (kcal/mol)\"] - df[\"calculated hydration free energy EspalomaCharge 2023-01-05 (kcal/mol)\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "e9cd2913",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.006647619459972786"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df[\"amber_openeye_charge_rmse\"].mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "df0afe4e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def prc(x, n_samples=100):\n",
    "    x_axis = np.linspace(x.min(), x.max(), n_samples)\n",
    "    y = np.array([(x < _x).sum() / x.shape[0] for _x in x_axis])\n",
    "    return y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "00021bad",
   "metadata": {},
   "outputs": [],
   "source": [
    "def bootstrap(x, n_samples=100, ci=0.95):\n",
    "    _x = np.random.choice(x, size=(n_samples, x.shape[0])).mean(0)\n",
    "    low = np.percentile(_x, 100.0 * 0.5 * (1 - ci))\n",
    "    high = np.percentile(_x, (1 - ((1 - ci) * 0.5)) * 100.0)\n",
    "    return _x.mean(), low, high\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "5d373321",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 16 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "NAMES = [\"openeye_charge_rmse\", \"openeye_esp_rmse\", \"openeye_zap_rmse\", \"openeye_hfe_rmse\"]\n",
    "IDX_TO_NAME = dict(zip(range(len(NAMES)), NAMES))\n",
    "\n",
    "fig = plt.figure(figsize=(8, 6))\n",
    "gs = fig.add_gridspec(4, 4, hspace=0, wspace=0)\n",
    "axs = gs.subplots()\n",
    "        \n",
    "def plot_diag(idx, x_name, y_name):\n",
    "    ax = axs[idx, idx]\n",
    "    \n",
    "    x_space = np.linspace(\n",
    "        0,\n",
    "        max(df[x_name].max(), df[y_name].max()),\n",
    "        100,\n",
    "    )\n",
    "    \n",
    "    ax.plot(x_space, prc(df[x_name]), color=\"purple\", label=\"EspalomaCharge\", linewidth=3, alpha=0.8)\n",
    "    ax.plot(x_space, prc(df[y_name]), color=\"goldenrod\", label=\"AmberTools\", linewidth=3, alpha=0.8)\n",
    "    ax.set_ylim(0, 1.0)\n",
    "    # ax.tick_params(axis=\"y\",direction=\"in\", pad=-25)\n",
    "    ax.set_axisbelow(False)\n",
    "    ax.set_facecolor(\"whitesmoke\")\n",
    "    \n",
    "    \n",
    "    original, low, high = bootstrap(df[x_name])\n",
    "    ax.annotate(\n",
    "        f\"EC: ${original:.4f}_{{{low:.4f}}}^{{{high:.4f}}}$\", (0.2, 0.4), xycoords=\"axes fraction\",\n",
    "        color=\"purple\",\n",
    "    )\n",
    "    \n",
    "    original, low, high = bootstrap(df[y_name])\n",
    "    ax.annotate(\n",
    "        f\"AT: ${original:.4f}_{{{low:.4f}}}^{{{high:.4f}}}$\", (0.2, 0.2), xycoords=\"axes fraction\",\n",
    "        color=\"goldenrod\",\n",
    "    )\n",
    "    \n",
    "\n",
    "for idx in range(4):\n",
    "    plot_diag(idx, \"espaloma_\" + IDX_TO_NAME[idx], \"amber_\" + IDX_TO_NAME[idx])\n",
    "    \n",
    "def plot_kde(idx_x, idx_y, x_name, y_name):\n",
    "    ax = axs[idx_x, idx_y]\n",
    "    ax.sharex(axs[idx_x, idx_x])\n",
    "    sns.kdeplot(\n",
    "        x=df[\"amber_\" + x_name],\n",
    "        y=df[\"amber_\" + y_name],\n",
    "        c=\"goldenrod\",\n",
    "        alpha=1.0,\n",
    "        ax=ax,\n",
    "        legend=False,\n",
    "    )\n",
    "    \n",
    "    sns.kdeplot(\n",
    "        x=df[\"espaloma_\" + x_name],\n",
    "        y=df[\"espaloma_\" + y_name],\n",
    "        c=\"purple\",\n",
    "        alpha=0.5,\n",
    "        ax=ax,\n",
    "        legend=False,\n",
    "    )\n",
    "    \n",
    "\n",
    "for idx_x in range(4):\n",
    "    for idx_y in range(idx_x+1, 4):\n",
    "        plot_kde(idx_x, idx_y, IDX_TO_NAME[idx_x], IDX_TO_NAME[idx_y])\n",
    "        \n",
    "        \n",
    "def plot_delta_kde(idx_x, idx_y, x_name, y_name):\n",
    "    ax = axs[idx_x, idx_y]\n",
    "    \n",
    "    x = - df[\"espaloma_\" + x_name] + df[\"amber_\" + x_name]\n",
    "    y = - df[\"espaloma_\" + y_name] + df[\"amber_\" + y_name]\n",
    "    \n",
    "    ax.set_xlim(-np.abs(x).max(), np.abs(x).max())\n",
    "    ax.set_ylim(-np.abs(y).max(), np.abs(y).max())\n",
    "    \n",
    "    ax.axhline(0, linestyle=\"--\", color=\"grey\")\n",
    "    ax.axvline(0, linestyle=\"--\", color=\"grey\")\n",
    "    \n",
    "    sns.kdeplot(\n",
    "        x=x, y=y,\n",
    "        c=\"grey\",\n",
    "        alpha=1.0,\n",
    "        ax=ax,\n",
    "        legend=False,\n",
    "    )\n",
    "    \n",
    "    \n",
    "for idx_x in range(4):\n",
    "    for idx_y in range(idx_x+1, 4):\n",
    "        plot_delta_kde(idx_y, idx_x, IDX_TO_NAME[idx_x], IDX_TO_NAME[idx_y])\n",
    "\n",
    "\n",
    "        \n",
    "for x in range(4):\n",
    "    for y in range(4):\n",
    "        ax = axs[x, y]\n",
    "        \n",
    "        if x == 0:\n",
    "            ax.xaxis.tick_top()\n",
    "        \n",
    "        if y == 3:\n",
    "            ax.yaxis.tick_right()\n",
    "            \n",
    "        \n",
    "        if x == 1 or x == 2:\n",
    "            ax.set_xticks([])\n",
    "            ax.set_xlabel(None)\n",
    "            \n",
    "        if y == 1 or y == 2:\n",
    "            ax.set_yticks([])\n",
    "            ax.set_ylabel(None)\n",
    "        \n",
    "        \n",
    "\n",
    "ax = axs[0, 0]\n",
    "ax.set_yticks([0.2, 0.4, 0.6, 0.8])\n",
    "        \n",
    "ax = axs[0, 3]\n",
    "ax.plot(0, 0, c=\"purple\", label=\"EspalomaCharge\")\n",
    "ax.plot(0, 0, c=\"goldenrod\", label=\"AmberTools\")\n",
    "ax.legend()   \n",
    "ax.yaxis.set_label_position(\"right\")\n",
    "ax.set_ylabel(\"RMSE$_q$\")\n",
    "\n",
    "ax = axs[1, 3]\n",
    "ax.yaxis.set_label_position(\"right\")\n",
    "ax.set_ylabel(\"RMSE$_\\mathtt{ESP}$\")\n",
    "\n",
    "ax = axs[2, 3]\n",
    "ax.yaxis.set_label_position(\"right\")\n",
    "ax.set_ylabel(\"RMSE$_\\mathtt{ZAP}$\")\n",
    "\n",
    "ax = axs[0, 0]\n",
    "ax.set_title(\"RMSE$_q$\")\n",
    "\n",
    "ax = axs[0, 1]\n",
    "ax.set_title(\"RMSE$_\\mathtt{ESP}$\")\n",
    "\n",
    "ax = axs[0, 2]\n",
    "ax.set_title(\"RMSE$_\\mathtt{ZAP}$\")\n",
    "\n",
    "ax = axs[0, 3]\n",
    "ax.set_title(\"$| \\Delta U_\\mathtt{solv} |$\")\n",
    "        \n",
    "plt.savefig(\"4x4.png\", dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a9aa7a38",
   "metadata": {},
   "outputs": [],
   "source": [
    "df[\"amber_openeye_charge_rmse\"].max()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "b7859941",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n",
      "/Users/wangy1/miniconda3/envs/malt/lib/python3.10/site-packages/seaborn/distributions.py:1185: UserWarning: The following kwargs were not used by contour: 'c'\n",
      "  cset = contour_func(\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjgAAAEgCAYAAAC5GAmdAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAACHQUlEQVR4nOydd5ycVdX4v2fazmzvu0k2vZLeCF1C7yCCoFiwIKKiYtdXfQV/LzZeC4qCoK8dFZDeQYq0ACEkJCG9t+29TH3O749ndnZ2M7M7ye5mZyf3+/lM8jz3ufc+Z+bunTnPueeeI6qKwWAwGAwGQybhGGkBDAaDwWAwGIYao+AYDAaDwWDIOIyCYzAYDAaDIeMwCo7BYDAYDIaMwyg4BoPBYDAYMg6j4BgMBoPBYMg4jIJjMBgMBoMh40iq4IhIsYjMFJGtIjJdRGZEX3NFZMeRFNJgMBgMBoPhUHD1c+0i4GPAGODOuPII8IdhlMlgMBgMBoNhUMhAkYxF5GOq+scjI47BYDAYDAbD4EnFB2eViLwqIjuiS1b3ikjVsEtmMBgMBoPBcJikouD8BrgW8KvqJuDvwH3DKpXBYDAYDAbDIEhFwclT1XXdJ6p6P1AyfCIZDAaDwWAwDI7+nIy7eVlEPg+4RWQpcCXwxvCKdTClpaU6adKkQfVhRSyCrUGCnUEigQiRYASTTf3QEFF8hU2IDO3nVtvlZbDjO5SoFcQKdYKGscJdqBUYws5j/xD784v7ONVS1NLYRe1zfTQyVOMb9ocJ+8MEO4IEW4PoaP9g0hinK0xWXuuAcz3d5u4hoxZWqB3VSJLLYdQKopEgaDg2Z9XqPiD2O2LP2yMh9JFjw96OelUtG2k5DodUnIydwCeBswAn8Arwa1X1D794PSxdulRXrlx5WG2DHUHeve9d3v7924Q6Q0MsWTeKOCwczgienDbEaR1SawFc3i7c3v4/VnFYeHLacbrCg5D18CmbsWFY+v303SEOd3yHArXC9hddxE/7nidp2Xo36KGNYawvVUIdIaxwT3u1lFBHkHAgghWKcLTp1YMd3+o11bz2v69Rt6FuCKU6FOz5fSg4PUE82R2Q4sOA0xXCk9NxkELhcIXIyuk45Pv3RRwRPLntOFLox+EKk11cn1K/Iz13U0HVItS+GyvUTqDpXSKBRjTcSahjP8GWHYT9XQTbg1hhC7UsIiELFHuuRh84jrY5283Sr6x4S1WXjrQch0MqFhyA1ap6p4hcBkwCvMARVXAOl31v7OPZbz5LoDXxE3huRS7jjh9H4cRCHK7eK3ZO1x58BXtwOBSw0EgTVrgGIi19elHU6gCr47DlFKfjoPunJz2rk9ljLyCraHGK7QRHVjEOV27iy3dfOHjRDhGNBAm2bqNt16N01bya9AkOQMSFK7cKh9OLK3sMrpxxKKW0VyvBjiAd1e0072om2B6kYUsjkWDiviKBLIJd2Yf8lCcithYch8vrZsziSoqmFePJ8fSUZzkpm1uOr8h7aDcZTg5zfFWVtXev5fVbX+95Yo5jzOIxTDh5AjkVOfiKfCn36y30kl2afdBn2pdwx246q58k0LgSK9h0qOKPcuy57nDnkj/9C7hzpySuNgJztz+scCedB14iErDHywq101X3BuHO6l71Aq0Buhq7CHeFDlF5EUKd2fjb8gl2ZoMKIAQ6coiE7Hno8jjxlWTjK/EhjiIsy56LTreD7LJsHC5nXH9ZKEUcStxdp9tB2Zxyskt8A/4ND5qvjBnmGwwfqSg4fwL2iEgI+G9sB+P7gDOHU7ChoOadGp760lOEAz3WjqLJRRxz+TGUzS6jcGIhWflZvdpY4S7adj1CZ/UrhNp22D9E0d8qARwu+vnUPMkuZBze0sWULbrO/uEdhXTVvk7Dul9hBVuT1nFljyW74gQ8hTPwlizE4bJ/QIPtQd749Rts+NeGBD+6bqBiwPtnl2QjTvuzyy7NxlvkRUQQp5A/Lp/KhZUUTCxARHBmOcmtzMXhHA0K8NChqqz4xQrW/m1trMzpcTJp+SRKZpYw/oTxlMwYnDugRoIEWjYT7thHqGMf4Y79WCH7byISbCXcuT9Wd3Q8gAwtruwxlC35b9w540ZalJQItGyhYfVPCHfVJLyuqkQCEboaOvG39Dz0djUX0Vo9Fo04D2oTDnoItBWCo5xwoABVJ9ml2RROKqSgKhunx0nemDxcXhcFEwsomVEyar8XM41UFJwlqvphEfl/wC9V9fcicvVwCzZYwv4wz337uZhy4yvysfQzS5l58cykX1RddatoXPcrIoGGw7upOOwnfV8Z4kz9abIbhzsHp7eU/lRyEcHpLcHhzj88GYcAhysbX8UJo3IShzoP0LTu1/gb30lwVRCHC1d2JbnjzyN3/DmIw92rRkddB09c/wSN2xr7vU/BhALK55bjcNt/ayJC0ZQixi4dS8GEAlzeVI2nRy+7XtzVS7mpmF/BGT84g9zKJFbAFLB/4BoIt+/F37CGjn3PEgn2tcgmw/77SBVxuHH6KrBX+VOp78LpK0ccnoPKXb4KxJmVpGXquHxliCsnZXk8BTMQSV/FTlUJNm8kEmgg0LyF9l0P97HE2svFwfYQwU6h7UA2Xc1FdDROxwq7CLTlE2grwFdSScmsUsrnluP2uckbm4fT4yS7LBtvgReX14XTk9o4GtKHVGZrh4h8ArgKOEFEzgTahleswfP2/71N2wFbzKz8LC7+/cUUTCg4qF6geTPBls0EmjfSeeA/va6JuPBVnIAruxJEcLoLcOWMxeUrhz6TXpxenFnFo/JH/2jBCvupW3kj4c4DsTJxevGVLSF3woV4i+ckbHfg7QOs+NkKGrcdvPRUNKWI/Kp83NluKhdV4ivyUTytOOHfmiF1Ql0hXv3fV2PnE98zkTN/dOZh/cgEWrbgr3+bYMtm/A3voJHUV9fF4cZXdiy5Ey8kq2h2Wv/YH034G9fRse85gs0bCHXs63NViQRdBPzzqX67g9b9fvyt+bQeGIcV7v3AMvXsqRz/pePJKUtN6TOMLlJRcD4AfA74qqrWisingI8Or1iDI9ge7PXkd9wXj0v4g9Ox73ka1v6Cvg4RTk8BBdM/QvaYk3G4sodZWsNwo6q073mS5k3/h0Z6zNI5Y5dTOOsanJ6DrWENmxtYe/da9r+5n/aa9oT9nvLtU5j13llGqR0GNj6wkfZq+3P3FnpZfuPylJUbKxLAX7eSUPtuAs2b8Nev6re+M6sYb/E8++ElZxwub6l9QZy4cyficKWRL9NRTMTfSLBtO+17nqKr9vXEdQJhGnfksu7BZQTaE1u588bmUXpMKXOumMOYxWPM/M1gBlRwVHWriPwA8InIBODrwHeATw23cIfLtme2xZamiqcVM/OimQfV6ax+JaFy4ytdQvG8L+LMKhx+QQ3DjqpF47rb6Nj3bK/y4jmfI3f8OQnb1Kyt4dFPP5rQUVgcQsGEApZcu4SpZ08dFpmPdtRS1t+zPna+5NNLDvKVS0ZX7es0rr+j32VmhzsXV844PLkT8ZYtxVe25KClSEN6EO6spn3vM3TVrbR9IhMgDi8qU2jYGmbbv7No2jUe1R5LmyvLxfQLpjN26Vgq5lcMaonTMLoYUMERkZ8D5wBVwEZgNmmebHPzI5tjxzMvmYk4emvonTUrqF9zC93KjTjc5I4/j+zKk8gqOuZIimoYZpo3/v4g5SZ7zHvIqTq7V5layt4Ve6leXc26v6/rpdw4nA6qTqjihC+fQN64vKPO2fdIs3fFXlr32o6+nlwPMy6ckVK71p0P0bzx9wmv+cqOxVd+LFnF80aNw+zRjBUJ0Lr9Xtq2349q4pAY2ZWn0Nkyn5d+so/2mt51xCGMP2k8YxaNYebFM/EWGivc0UgqS1QXAjOBnwG3Y+9l+/ZwCjUYWve2UvOO7UHvcDqYdu60Xtfb9zxF4/rf0K3cuHLGUbHsh8Zik4G07X6Ctl2PxM6zK0+mYPqHDvqBs8IWz3z9GXb9Z1ev8qz8LE7/n9MZt2zcUbmDZqTY+ODG2PHMi2fi9g1sXWnd8QDNm3qeuxyefHLGnIo7dwKegul48pNscTakFapKV81rNG38PRF/75hHIi48BdNw508hp+ocate7eO6//02wo7dyU7mokpO+fhIl003A/aOdVBScCJAFbMDeUXW3iJw8vGIdPjtf3Bk7rjqhKhYbQ1Vp3fYPWrb+PXbdlV1J+bH/zyg3GYi/YQ1N794RO8+uOIGSBV9N6CT6n5v/c5Byk1Oew5k/OpOK+QNv+TYMHf4Wf6+xOOZ9/VtU1QrTvPkvtO18IFaWVTiL0sXfSehbZUhfrHAXjetvo/PAS73KPQUzyJ/8Pryli7Aibt756ztsfuT1mJWvm8mnT2bWpbOoOr7K+NUYgNQUnB8DjwEfAZ4TkWuAt4ZVqkGw68WeL8dJp02KHbduv6eXcuPJn0LZkhuNcpOBhDr2Ub/6x3Rb6Tz5Uyie96WEys2eV/f0WtIct2wcs947i0mnTcLpNttCjzTbntoWiwBdPrecwkmFSeta4S7q3/4B/oY1sbKsotmULbnROAaPQhpW/4Su+p6fFoc7n8KZV5Mz7gxEHLTtb+Pxzz1My57e2/rd2W4uuusiSmeWHmmRDWlOKgrOk6r6BwAROQE7kvGBfluMEP4WP9Wre6JVTjh5AgCd1a/SsuVvsXJvyQJKF/1XLHCbIXOIhNqoe+v/YYXsHTjOrCJKF38n4Q9eqCvEKz95JXY+9ZypnP4/p5unvxFk65NbY8f9+d5EAk3UrbyJYNv2WJmvdAklC79mlJtRiL9hTS/lJmfcmRTO+jhOdx4AbfvbePKLT/ZSbtw+N1POnsLCjy2kYLwJy2A4mKQKjohMAaYDd0atNt3f+h7gYWyn47Ri74q9sciy5XPLyS7JJhJsofHd38TqeEsWULb4u4jz6Ik6fLSgVsiOYhqNPisOD6WLv9Oz7bcPr/zklZiZOysvixO/cqJRbkaQUGeI2nW1gB0YccqZif1mQh37qFv5PcJdtbGygmkfIH/qB0ycmlGIWiGaN/85dp4zdjkl874AQKAtwMo7VrLhvg1YEduy53A5OPGrJzLz4pkm+J6hX/qz4MwD3gsUYAf56yaCvU087ahb3+OUVnV8FapK49pbY+H4nVkllC78hlFuMhC1IjSs+d9eyxUl828gq2B6wvpr/rym19LU8V8+Hl+xseiNJNVrqmMPKMXTixPufAl31lDz+jfiUmxIdMv/2QfVNaQ/qhYNa35KsGULYDsSF0z/CACd9Z08cu0jtOzuvST1nu++hxkXpLazznB0k1TBUdWHgIdE5G5VfSb+moicNuySHQb1m3qy35YeU0r7rkfpquvJcls893ocbhMDIRNp3XE/nTWvxc4Lpn+I7MrEvvCbH93M67/sCRQ2/fzpKW9FNgwfB97qWfkes/jgBH+qFg3rfhlTbsThoXTh1/GVLztiMhqGlvY9T9FZ0xOxOn/aB3D5ygh1hXj8c4/3Um4qF1ay+FOLqTou7RYPDGlKKj44KiKPAfGPtxOAaUnqjwiqSsOmnuBeJdPzadnwz9h53sSL8ZUtGQnRDMNMuLOG1m29xzp/yhUJ6zZtb+LlH74cOx+zZAynfPsUszSVBhxYFafgLDlYwWnb8QCBxu4I5ULZ0hvxFs89QtIZhppIsIWWLX+JnedOOJ/8Ke8H4O3fvx3L9yYOYfmNy5l23jQzTw2HRCoKzi+Aa4FvAbcAy0lDJ+O2/W0E24OAHb+E8OuxrMAubxmFM9M+P6jhMAh3VlO78kbUssfenTeZwpkfT/hFGPaHefabz8aiXBdNLuLcn5+LK8skvhxpQp2hXkvMfS04XXUre/lp5E9+n1FuRjktW/8e2wzgyq6kcObHQWHDAxtY86eepeaTv3ky089PvNRsMPRHKt/sLlV9VUReBrJU9fsish64a5hlOyTirTels4pp2/Vw7Dx30sUmFHuGYQcEe4XGdb/GCndES4Xi2dchjsSOh6/+9FWatjcBdvj2M398Ju5s83eRDuxfuT/mRFoyowRvQY//jRUJ0Lju13Rv+88qOoaCaR8cCTENQ0S4q46OPU/HzotmXUOwXXnhe0+x++XdsfLKhZXMeu+skRDRkAGkouC8IyI/BR4AviUiY7ED/6UV9Rt7/G8q5+0lHM0w63D5yK06a6TEMgwDGglSv+aWXgn3xOGmZP5XkqbaaNrexMYHeiLknvj1EymaUjTsshpSY8+re2LH408cHzuOBJqoX3NLLLeU01NA6aL/MhsFRjmt2++NpWDIKpyFp3gJj37qUWrW1sTq5Fbmcup/n3pQqh2DIVVS2VP5IeABVX0ZuBdYAryvvwZic7uI7BKRFSJS1ef6BSKyTkS2iMgthy19HAfePhDt2yK/rMfHIm/SJSYjeIbRuuO+XsqN01tG+bKbya48MWmb1X9cHTuecPIEZl58cAJWw8igqr0UnKoT7K+LcFcd1a98gUDjuti1gukfwukxMU9GM1aonY79z8fOC6ZdxTt/eaeXcjPvqnm8/973UzDBjLXh8OkvDs7ZCc73R1+VwDv99HsxUIYdFPAK4GYg3gnmV8AJQAPwkogsUdXDjo4cbA9S+44dE6Nw/C7c3hbAgcOdS97ESw63W0MaEurYT+v2f8XOs8ecQtHs62IBwRLRure1VwC5xdcsNs6KaUTr3lba9rcBdlTaivkVdoiHdb8kEuzZRZNVNIecccYaO9pp3/dvNBIAwJ03iW3/drHyNz07IJd8eglLPmU2hBgGT39LVN2L3NOAqcCz0fpnAK8ATydpB3A+8CdVVRF5APhJn+sK5AJt2Luz2g9d9B72vbkvtn4/YdnOWGLE3AkX4HDnDKZrQxqhatG47leoFQLAkz+NkvlfGTC421t3vhWLrzJu2TjK55YPu6yG1KnfELe8vLASp9tJy7Z7e8U0Kpj+YfInX5rUv8oweujY2/PTYXESr9zSs028fE45iz6xaCTEMmQg/cXB+TiAiLwBzFXVxuh5KfCPAfqdAOyN9hMUEaeIOFTVil7/ObAR6AJeBjYn7iY19r62FwBfYSP5Y2uBHEDIHX/OYLo1pBntux8n0LQ+eiYUz/nsgMpN885mtj7RY71Z8mnzZJhuNGyJC+8wo4SuupW9tg/nTbqUgqmJt/0bRhfhrlpC7fZypDjcbHoiD7CtdGWzyzj31nNxOE00asPQkMpfUhEQn48+ACSOod6D9mkT7lZuRKQY+Cq2VagCW8lK6NMjIteKyEoRWVlXV5eoCmDvwAAYM+cdPLm282F2xQlJQ/QbRh9WJNAr1k3+lMvxFAwcimnjQxtRta03408cT+WCymGT0XB4NG5tjB0XTc2j6d3fxs6ziudSOOPDIyGWYRjwN6yOHTt9M9n+7P7Y+SnfPiVh9GqD4XBJRcH5AfC6iNwmIrcBbwI/GqDNPmAsgIi4AX/ctenAGlXdrapd2Luz5iTqRFXvVNWlqrq0rKws4Y1CnSFa97TiK2ykeNIOXF7bKJU35bIU3pphtNCx79mYP4Yzq4SCqVcO2EZV2fHsjtj5nCsT/pkZRpimrU2x49yitwh32c6mDncupQu/aUI8ZBD++p5lx8ad5bHM8RXzK0w2cMOQM6CCE80kfgq2z82zwBmqeucAzR6jJ3/VVUB8qoetwFwRKRF7fWE5sOoQ5Y7RuLURVWXsvNU4PU7EIfjKlyXNQWQYfagVoW3HA7Hz/MmXprRNuO7dOtoO2M6rWXlZjFs2bthkNBwewY5gbIy8+e2EWx+KXSuY+gGcnvyREs0wxKhavfyq9rze4x8561IT68Yw9KQUwlVV67EziKfKQ8CFIrId2ANcJiLXR/u6TUS+CbwYvf/jqvrooYndQ8OWBrz5zRSO34XLa4fnKZh21QCtDKOJrtrXYpmjHe48cqpSS6y45bEtseOJyyfidBsH1XSjaVu39UaZfsabqBXdXZM7ntwJ542cYIYhJ9D0biy6PJLL3tftpWNxCBNPmTiCkhkylWGJUa+208M1fYpvi7t+L3ZMnUHTsKmByjn2jnWn14Wv7Fg8+QO5CBlGC6pK644HY+d5Ey7A4Rp4nb6jtoOND/YE9pt2TlqlTjNE6fa/KRy/i7zKA0A+IBTPu8EsTWUYHfueix13tc0k6hpHxYIK43tjGBaSLlGJyPvj/09XWnZtp2TydsAOv58/Na3FNRwiobYdBFvsTXYiLnInnJ9Su7f/8DaRYASwt56OO84sT6UjLXtaEEeEqkVv4fLYFra8iReaJeYMwwr76azuCcC6762e2K8T32OsN4bhoT8Lzo9E5DjgahE5KDCBqv7X8ImVGmopHs9/6M5Rk12xgKxCs5abSXQeeDF27Ks8EWdW4YBtgh1BNj/SE3lg6WeWmsB+aUrb/jbKZmwkK7cVpycPhyuH/GkfGGmxDEOMv34VGrH3moizgm3/jsSuTT5t8kiJZchw+lNwLgUWAiFg0xGR5hDprG+keKItmsMpFB9jEvBlEqoWHfv/EzvPGbs8pXZbn9xK2G9HKSieVmysN2lMZ209Y+fajqcOt5P8qVf2G5XaMDrpiV8Fzfsm0R0RbeyxY8mvMo7khuGhv0B/72An2nwS8ABLsWPgvKaqzUdGvP5p270CcdhPAqFAOVklC0ZYIsNQEmhcF0uy6HDn4y1ZmFK7+KSasy6dZaw3aYwv7wWcHtux2JM3hrwUlyANo4tA04bY8c6Xe5z9TaZww3CSShycM4EngFOB9wKvich7h1GmlOmq7clfEuicbX7IMoz2PU/EjrPHnIw4BvaJr11fG8ss7/Q4mX6e8eVIVzrrd1E80U6kKQ6heM4nTJbwDMQK+wm2bgMgEopQ+669PdzldZnlKcOwksouqu8Cy1S1DUBEirC3eD84jHINiEaChNt6YipEdP4ISmMYasL+BjprehTY3PHnptRu/T09pvCpZ08lKz9ryGUzDA0Na/+GiL1WEewYR/aYk0ZYIsNwYG8SsP0kQ/4SIkF7TlYsqMDpMaEbDMNHKhYcpXck4nbsBJkjir/hbaxwFwCBtnw8eeNHWCLDUNKx7990L9RnFc3GkzdpwDb+Zj/bn9keO59zhYlcnK5Egi0E6l+JnXe0nW0ssBlKoLlnybituifR7dglY0dCHMNRRCoWnF8Br4jIv7Adji8D/jysUqVAZ80KrLD9VNC0dwJjT8geYYkMQ0nXYVhvtj65NbY1vGx2GWWzE6f3MIw8HXufIRIK2scNpWQVHjPCEhmGi1B0eQqg9t2e7+kxS8aMhDiGo4hUUjXcDnwM23KjwJdV9f8Ns1z9y2RF6Kp9HSti/5g17Z6Er2TEjUqGISLsr4+t2SMOfGXHptQufmu4cV5Mb9r3/TumjNZtPoa8sWbnVKYSbLWtqpFghPqt9ve0K8tlHkAMw06qqRreBd4dZllSJtC0DivUjhVWQl3ZdDaU4is2Ck6m0FX7ZuzYWzwPhzunn9o2jVsbqd/U41w85SwTzTpdCXfVEe7YRyQUQS0njbsnkTfOKDiZiBXujCVPDbaH8bcUArb1xqROMQw3qfjgpB1ddSsBsMIWzXsmAkJ2iVmiyhT8tW/Ejn1ly1Jqs+2ZHjP4pOWTyMozzsXpSqBxLQBWMEJ7bTkacZE/zsRCyURCbTtjx201OahlKzWTTze7pwzDz6hUcLoz0lphi5b9dshvY8HJDNQK429aFzv3li9Nqd3e1/bGjiefYb480xl/wzuAEglZtNbYfhhmiSoz6V6essIWTTvsh1BxiEnPYDgiDLhEJSKnAV8BigCJvlRVTxxm2RISCTTbTwWqWCFoq60AjIKTKQRbtqARO/Cby1uGy1c5YBt/s5/6DfbylDiEcctM5OJ0RVXxN76DFVbUUtpqxpCVl2W282coobYd9v8dQTqbigGoXFhpvq8NR4RUfHDuBG4A1tMdzGAEiVlvLKW9rhwr7MaT6zHxFDIEf+M7seOskgUpbR3e+/peNJqauHxeuVmeSmMi/nr7FYxghd10NpRSMtNYbzKVYHSJKtQVjik4Y48128MNR4ZUlqjqgKdVdaeq7up+9ddAbG4XkV0iskJEqvpcnyEiK0Vkq4j89lAE7lZwNGzRWm1PFPM0kDnYyxc23pLUgjfuXdGzPDX+BBMPKZ0JtUWXLEIROhtLUHWY5akMRdUi1L4bgHBXiK7mIgDK55b318xgGDJSseBsAJ4QkfuBcHehqt7ZT5uLgTJgEnAFcDNwddz1O4BvAM8Bz4rIe1T1P307SUS48wBgr+l2NJQCRsHJFFQtgnFBwbKK56XUrm59Xex47FLzdJjOdD/RR4IWndEfPJNsMTOJdNWhkQBqKf4WN2G//T1dPscoOIYjQyoKzu7o61CCFpwP/ElVVUQeAH7SfUFECoBSVf139PxqekdK7pdIoBEAK6IEO+ztw0bByQwigUbUCgF2ck2Xt2TANqGuEM07mwEQEUpmDtzGMHKEumOiRC04YByMM5VQ+04Awv4wnU2FABROLDT+VoYjxoAKjqreJCLLgJOwFZHnVHXTAM0mAHuj7YMi4hQRh6pawDSgUUTuAeYBjwNfTUVYVSXit51JrbBFsDOq4JggfxlBpKs2duzypfaU17ilEbVs/5vCSYW4fe5hkc0wNMQsOKEIXVGfDBMDJzMJtsUtT7XYu+XK5prgfoYjx4A+OCLyFWwLjAUUAn8Vkc8M0EyJW84CwlHlBuw8VkuBG4H5wDHA+5Pc+9qor87Kuro6rFBb7Ak/EnJhhe0fM2PByQzCnTWx41QVnO7M4QClx5QOuUyGocMKd8WWmCNBpSsa9M1YcDKTULvtqhkORGL+NyZ6seFIksoS1bXAHFUNA4jIT4FVwO39tNkHjAXWioib3ktQTcD6aHRkROQRYGaiTqJ+PncCLF26VLutNwDhQG7s2AT5ywzC/jgLTnZFSm3qNvT435TOMgpOOhMf9K2rMT8W9C271MzfTKTbwTgS7FFwCicWjqBEhqONVHZRBYHcuPMswDNAm8eAq6LHVwHPxF3bCBSJyCSx9wCfAbxJCnT73wAEO3u+FL1F3lSaG9KceAuOM0ULTsPGhtixUXDSm+6Q/Wopnc22Y7HT48SdbZYVMw21QoTb9wC2guNvKQCgYELBSIplOMpIxYLzXeA1EXkBe9npTOKchpPwEHChiGwH9gCXicj1AKp6m4h8DHgAW1l6RFWfTEXYeAuOv6VnWcpYcDKD3j44A1twIsEIjdt6lF7jYJzeRPy2MmqFLULdGwSKfCnFOjKMLkJtu1CNoBGLruYcIqEsnG4nuZW5Azc2GIaIVJyMHxSRl4DjATfwY1XdO0AbBa7pU3xb3PVXgUWHKmzY3/O03tXU44lvfHAyg+4nfEhNwWnc2uNgXDC+AE/OQIZFw0jS/YCiEStmgTVzNzMJtm4F7IeQzkbbsppflY84jDJrOHIkVXBE5BZV/ZqI/J3eEYyvEBFU9apkbYeLSEzBUTobesza5ksyMwj7e/xpUlmi6s4eDlA8o3hYZDIMHeFAjwUn2GUrOGZ5OTMJtmwBIBKy6GiwLav54028I8ORpT8Lzj3R/+9IcG1EUjb0PAEq/lZbqXF5XWYNPwNQKwzRjXZOTwEO58CxMho2xfnfzDT+N+lOpCsa4iEuhpVRcDKTQEvUghPoseAY/xvDkaY/BectEfFg++Cch51kE2wH40eB5cMr2sFEup8AI0qww5i4MwrtiSrg9KamrDRsNg7Go4lYkM6wRajLBOnMVKxIILZjLhIMxwI6GgXHcKTpT8H5PHaSzXFAfGA/C3hxGGVKSiTYYgsQtmJhv42DcWbQEyYJHO6BHRHV0l4KjnEwTneUSKAJACtiEeqy56+vyCg4mYa9e8o28ne15BMJ2b5xRsExHGmSKjiqeitwq4h8W1VvBjuJpnanbR4BNNQJ2ApO96QxJu4MQSOxQ4d74MBvTdubCPttq092SbZRdNMctSJ0/+hFgtmxGDhm/mYeoY599oEqbQd6HlaKphaNkESGo5VU4uDsFJHdIpINTBeRd0Xk9OEW7GCUaKxBrAhYEfsL0qRpyBB6WXByBqxevaY6dlyxILWggIYRJG4Jsnt5GcwSVSYS7rQVnEgwQmezreBkl2Yba53hiJOKgvNdYKGqdqrqZuBc4NbhFSsBcT+AVshDt0uQmTSZQa8lKtfAS1Q1a3q2lBsFJ/1RK07Bae+Zs2b+Zh6hjv2AnaIh0GovS5XMMEvIhiNPKgoOQCjuuJaBIxkPOfE/gJFQzw4bb6ExcWcEvZaoBlZwqlf3WHAqF1QOi0iGoUPjLDhdzT1z1ixRZR7hbgXHH8bfam8NL55mwjgYjjypRDL+HvCGiDyHHcl4OfC/wylUQuIUnHCgZ1t4VsHA24lHI8GOII9/9nEcHgeTlk9i/ofmJy1v2t7Ef27+D4GWAFfcdwV1G+p4/dbX6azvZPIZkzn2M8fSsruFx69/nOzSbEpmlHDyN08e4XfYm95Oxv374HTUddC2vw2wQ/2PRgfjQxnfvmXjTxjfa7zj+/zje/7I8puWM+PCGSP0zpJgdSuwSmdTz9fO0WTB6TtPgYRzFWwn+ue++xyB1gBjl45l4dULDyobt2zcQW0TtTuSqGrPElUgjL/NtuAUT88cBSfZ3N35wk6e/+7zlM0pY+4H5pJTnsMLN76Ar8THlDOmMPvy2QnHO63n7SgnlUjG/xSRfwPHYVtubgEGdpIYauKe8MP+HrG9BUP7BLj1ya08+cUnsSIWi69ZnFARSFbnoU88xOZHN5NTnsNn1322V5tk15KVb7h/A8dcfgwzL5rJfVfeF5tEicqLphRxye8v4Z7L7dBFZceUceEdF6KW8vCnHgbsLdXTL5jO0k8v5YGPPjCkn9mQcAgWnHjrTfnccpxuZ8q3Gcz49tc20Ti27GnhwY8+SHt1O+IQFl+7mOO/eDxwaOObqCx+vLt55cevMPuK2Sl/FkcWW4HViBIO2PPX7XPj8qbyjJU6hzrPuulvrFbcuoJVd60ChcWfWszxNxwfa+dv9vPwNQ9Tu64WEeHi/7uY8SeMT1red9wSzVWAjQ9tpG1fG75iH/lV+QnLErVN1O5IYgVbsMJdAATaHYT99vfzUCxRpTJ3wd6ld9fSu8gbl8dVj15F/aZ67rvyvtj1pu1NnPb90zj+huMJ+8P84T1/IBKIYIUtjrn8GE676bSkfUHyuYuAJ9dD2B8mvyqfjQ9tZNnnlzHxlIn8/eK/M/vy2QnHLL3n7ehmwCUqEVkA3ARcBlwEfJ/eyTOPCPFP+KGuni/FobTgWBGLxz/3OB964kN87t3Pse7v66h7ty7lOgs/tpAPP/nhhH0nu5asvHVvKwXj7acfccqA5X3Z9PAm/u/k/2PKGVMAqFxUyfp/rOdPp/+JSadN6udTGBn0EJyM97+5P3Y8ZsmYlO8xmPEdqG2icXS4HJz907P53IbP8ckVn+TNX78Za3Mo45vKmG9/djtls8vIrUjPXD/dmy+tiGKFbAvscCxPHeo86ybZWNWuq2XVXav41Buf4ro117H50c00bOkJT/DkF59k2rnTuH7j9Vy35jrKjinrtzwRfecq2EEsq06o4pyfncPK21cmLevbNlGdI0n3Diq1lM6GXEBwOB2DziKeytzt5vVbX6f0mJ64WKUzS7lu9XVct/o6rn3rWtzZbmZdOgsAZ5aTq5+7muvWXMenV3+abU9uY++KvUn7guTzceIpE/nQEx/izB+fyQvfe4EFH1nAun+s4+mvPU1XQ1esXvyYpfu8He2k4oPzR+AVYBrwNPaj2PeGUabExP0ABjt6xB5KC86+N/ZRPK2YoilFOD1O5nxgDhsf2phynYnvmZh0V0iya8nK86vyad3bChDLt9RfeV9mXjyTT776Sdb+bS0Aq/+wmuU3Lefq565my2Nb+vkURohDsODsX9mj4Iw7dlzKtxjM+A7UNtE45o3JY8xiWwHLysui7JgyWvfZY3co45vKmO94fgd7V+xl7d1rWXXXqn7/NkaE6Py1QzxEFZxh8J871HnWTbKxqttQR9XxVbiz3ThcDiaeOpGND9jjHmgNsOs/u1j0STutntPjxFvoTVqejL5zFewx716+czgdScv6tk1U50gS7rTnZiQYifnf5I3Lw+EanCypzF2wlY8tj21h8TWLE/az4987KJ5aHFO4RARPru1SaoUsIqFILKRtsr6SzcfuPFu+Ih/hQJic8hwu+PUFnPmjM8ku7dk5GD9maT9vRzmp2IezVPVuEZkMHAA+BawG/jCcgvVF6VFwAm09SxJD+SXZtq+tV76U/Kp89r2+75DrDAXHvO8Ynrj+CTY/tpkZF81gz2t7qH67mgVXL+hVDtDZ0Mlz336O6rereemHLzH+hPFsuH8D4UCYaedPA2DaudN44cYXWHv3WgonFQ65vIMmxV1U7TXttOy2Az46PU7K5w6cs6qbwYzvYMe9eWczB94+QNVxVcChjW/fun3H+5RvncIZN58BwOo/ria7NDv9khpq9xJVnIKTpg7G8WPVuq+V5779HJ0Nnbh9brY+vpUxS21FqGl7E9ll2Tz08YeoWVPDmCVjOPfWc5OWh/3hg8Zt5ws7e83V7r+DhR9byOOff5xdL+1iwnsmAPbfQXxZ37aJ6hxpuoM5RoKRWL6xochBler8e/KGJznzJ2cSbAsm7GfdP9Yx94Nze5VZEYs7l9xJ49ZGjv3csbE5mqyvZHM3tzKXrU9tJdAcYNn1y2je2cxLP3iJUEeIE792IsBBY7bsc8uANJ63o5xUFJx9InIDsAr4RLTsyHuMdX9BqsYsOOLo0b6H5BaJYhjKodcZCjw5Hi75wyW9ysafMB7goPLskmwuvOPCXmWTlk/qdV4+t7yXQ2q6kWok43jrTeXCSpye1P1vBjO+gxn3YHuQey67h3N/cS5Z+faS6qGMb6K6fce7m4UfW5iaUEeY7gcUK6JYYVvBSUcH475jVZZfxknfOIm/nPUXPLkeKhZUxKwRVtjiwKoDnPer86g6roonvvgEL//oZWZdMith+en/7/SE87TvXI39Hfy+95i7s90HlfVtm6jOkcSKU3BCUQVnsMtTkNr86/axGrtkLDtf2HlQ9UgwwqaHN3HGD8/oVe5wOrhu9XX4m/3889J/UruuluadzUn76m/uHvO+Y3qVX3TnRb3OE403pO+8He2kYjd8P1Cjqk8AO4GvAB/rr4HY3C4iu0RkhYhUJan3ORH5R0qSao+TYncU46z8rCHVePOr8mnd0xo7b93bSt7YvEOuYzgcuhUcQVzJoxLXre9Zdz8U/xsY3Pge7rhHQhHuuewe5n1o3kFffkcVvZao7OeqdAvxkGysFn9yMZ9e9Wk+/p+P4yv2UTI9mh27Kp/8qvzYE//sy2dTvao6afnRQCTYHP0/QjiajmMoLDipzL/dr+xm08Ob+MWkX3DfB+5jx3M7uP/D98eub3liC2MWj0nq7+It9DJx+US2Prl1wL4Mo4N+LTgiIsAPVfUzAKqaqu/NxUAZMAm4ArgZuLpP3+OBrwErUulQ403cwWiahiHeQTXu2HE0bGmgaUcT+ePyWf+P9bzv7vcdcp2hYDDbiMcsGpPS9sR0xOHOxf6zS0zT9qbYcfcPTaoMZnxLZ5Ye8rirKg9/8mFKjynlhC+f0OvaUG8TT7QFOa2In7/h9Euz0t9YddR2kFOeQ8vuFjbcv4FPvvZJAHIrcykYX0D9pnpKZ5ay4987KJ1dmrS87t26g+ZlN323GItTWPu3tVhhi7p363jfX9930PhufHAjmx/bTGdtJ8d+7limnj31yH1gSYgEmu3/gxFC0R1UQ5GDKpW5e+YPz+TMH54J2J/nq//7Ku/7a0+ddX8/eHmqo64Dp9v2kQp1hdjx7A5O+sZJzLhwRtK+ks3dRN+xu17a1WscL/79xQm3iSfqzzB4+lVwVFVFxBKRK4FHsOPgdF9LvMhpcz7wp2j7B4CfJKjzS+DHwKkpSao9Ju7uNfyhjoHjcDk4/7bz+es5f0UjysJPLKR8ju3j8bfz/8bFv7uYvLF5Sev864P/YucLO+ms7+RnVT9j+U3LWfzJxf1eS1Y+mG3E7dXtKW1PTEcGcjCOV3AONbfNYMc3WTkkHt/SmaW885d3KJ9Xzh0L7wDgjB+cwfTzpw/5NvG+oQLSDeXgXVTDsUR1qPOse9ybtjclHat7LruHzoZOnG4n5//6/F5yn/er87j/Q/cTCUbsMYguXSQqf/v/3j5oXsbos8W4eFoxE0+ZyMYHNzL22LEJx3fWe2cx672z6Grq4umvPp0mCk7cElU0IXL3jqPBkOrcTUaoM8T2Z7Zz4W97LxG2H2jnwasfxIpYqKXMuWLOgLFoks3dRN+xE0+Z2GscE9VJuu3cMGhS8cE5G1th+VFcmQJTElcHYAKwF2xFSEScIuLQqBlGRD4CrAE2cMgKTlyizWEwcU8/fzrTz59+UPmHHv/QgHUu+/tlSftNdi1ZeeveVirm2SkI+m4j7lvet2zBRxbwwk0vsOnhTQdtT3z5Ry+z7PplSeUcaRyu5FvE/c1+uhrt9+Pyusgbc+hLg4MZ32TlkHwcv5fE6DmY8R2VRHfJDfcuqkOdZ93jnjc2L+lYffyljye9X+XCSq5deW1K5cnmJdg/hJNOnUR7TTtPf/lp3vc321qw9u61XPy7i5PeH+A///OfmLPqSGMFm9CIhRW2CHVl4/Q4ya0cmi3Qqczdbvr6uriz3Xy94esH1auYX8Gn3/50v/ft21d/8zHZd2z8OPatkxHzO01J6oMjIidGDz+mqpP7vPpTbsBWgMJx5+E45aYMuBb4wUDCici1IrJSRFb6/XYmcY1obIkqU6MYw+C2EaeyPTFd6c+C08t6M7loVO84GOpt4qMFK0xPJvE088EZbpLNSzh4izFAy+4WsgqyYo7pfVFVnvnGM0w/b3psi/tIYkUCWOEuIsEIqg4iQQ/54/JH9TxNRH/zMdF3bN9xTLS1P1Pmd7rRnwXnbhH5X+C/ROTGvhdV9c5+2u4DxgJrRcQN+OOuLQUmAu8A2UChiNymqtcnucedAAtmlSn0eQIcYh+cdGIw24hT2Z6YrvSXpqFxW2PsuHBK4RGQZvgY6m3iicrSke4oxpBePjhHgkTzMtkWY4BVv1/Foo/bsXQSje8bv3qDHc/uINASoHFrI0uvWzpi7w3A6va/CVlRB2MhryrzNmAkm7tls8sSfsfGj2Oyrf1957xhaJCE2+8AETkLOAH4PHBb3+uqelPSTkXeC1yqqleLyNXAUlX9fIJ6y4HrVPUDAwm6YGaJPnLrSXTUdLDirosI+bM59nPHxv5wDKOb+TMKefSX7yG36myK5x6k6wLw8o9f5t173wVg2eeXHfE8O4bDp3t8D6zys+b+ywG4+vmrycrLXCvs0cLSpUtZuXIlgaYN1Lz+DTobOqnb4GPDkxcx9wNzOfGrJw7ciSFtEZG3VHVktefDJKkFR1WfAZ4RkUdU9e1D7Pch4EIR2Q7sAS4Tkeuj/R6kLKWCJvLByWALztGKONxJrzVti1uimnJoDsaGkUdVCUUtOA6XY0hjWBlGnu4t4lYwQii6RTxvXOZZcAyjh1SSbR6qcoPaZqFr+hQnsgK9ALyQYq+AnZTYithr+Jnsg3PU4kj+oxfvg1M8NXOyEx8taNjqyUNV6O03HIBh9BGJW6Lq3kGVP+7IJ/w0GLo58slKBokV8tAdwtKTY54AMw1xJrbgdDV14W+2XblcXteQ7cwwHDmsiBIJp2eQP8PgsYLxUYyNBccw8qSk4IjI2SJyvYgUisi84RaqPyLBntD87uzkyxmG0UmyJapeO6imjO4dVEcrVqS3BceQWUQCTaCKFeqJgXM4oRwMhqFiQAVHRH6Ivdz0ZcAD3CkiXx1uwZIRCfWI7M4xCk6mIZJ41dT434x+ND5IZ5Ktz4bRSyTQjBW2UIWw34uv2GceQg0jSioWnAtV9QogoKq1wHLgs8MqVT9EQj1P7mbyZB6SxAenrwXHMPpQS4lEE22ah5PMwwq2EAnaAR1Dfp/xvzGMOKkoOB0ikk+3l6+dSbxz+ETqn0iwR2Tjg5N5JPPBGUyKBkN6oFaPBcc8nGQekWAzkZC92zXs95I71vjJGUaWVFI1fBF72/c4EXkUmMmIWXC0l4JjngIzkARLVGopjVt7gvwZC87oROPyUJmHk8wjEmgmEo3CHPL7KJxYOLICGY56UlFwdgNnYSs2LmCTqvr7bzI8qAVW2FZwnB4nDueo2wRmGIBETsbNO5sJtAYA2znV7KAanZglqszFigTQiJ9wXJqGwkmFIy2W4SgnFQ3hGeA54EygYaSUG7C/IK1oHhvzBJiZJFJwDrx9IHZcuajSxE8ZpahlGQtOhhJL0xCIEPZ7AaFwcuFIimQwpBTob66ITAEuAv5PRLKAh1T1Z8MuXV9ZLEWjQf4yfQ3fCndS++Z3EYcbX/nx5E9+b9LyvmVZxXNoXPsLnJ4ifJUnkjfhfLpq36B150OgYYItWxl/9r9G9g0mIZGCU/12dex4zKKRTyo4FAxmfHPHn31QnUDLloPGPN3oZcHJ8PmbbDw6a1bQ8M5P8RTMIG/iRWRXHE+wZStNm/6AFWjEV3kSBdOuouGdn2KF2vEWzyd/ymUJ26UTkWALGtsi7kUckrFLVMnmbqIxCrXvpnHdr7FCrYw55XZCHfuoW/k9nFnFuPMmUzznM6haB423YWhIZYkKVd0uIk9iW3yuBD4IjIiC0x3FeLhM3B37X6TurZtALfKnXknxnM+kXKe/tpFgK7Wvf4NAy2ZAqDjuJ/jKFictb9/zJLnjzyO36kwOvHx9bBIlKu9bFvHXUTjjanzly9j/4jXkTTgfX/kyfOXLaN/zNN7iBcPy2Q0FfRUcVeXAqjgLzsLKQfU/XOOb6FqwdRsHXu5JwRZu30Px/C9RNOsTgxpfsA6q07n/hYPGPN2wLMWKBvobrjQNyebTQHVc2ZXUvPYVwv46RBzkT/0gRbM+3m+brOI57H3mCtQKgkbIHX8eJfO/BNDveDhcOWgkgCvb/lv2FEyjYtnNqFrUvv4tOrzPEO6swekpjNVJ1C6dsIJNRAKR6BZxH3lj83B6nAM3PARSmbsAakXY89TFOH2VjFv+ewBqVnydjn3P4fSWMPGCp3rVT3ataeMfaN32D0DJn/oBimZ9Akg8R7vpO0bu3AlUHP9jDrxkyxpq20HO2NMpmH4V1a9+2X5fexOPt2HwDKjgiMhvgHOwM4TfD1ypqruGW7BEqKWoNXwWHLUi1K38b8ad/hdcvkp2P3UJOVVnklUwfcA6nrwp/bate+smssecyphTbkcjQayIv9/ycGc1OWNn2TeVni+KROV9y/ImX0rj2ltp3/dsLHx6N227HqL8uB8N9Uc3dPRRcNoPtNNR2wHYY14ys+Swux6u8e2v34nnPx7rd8eDtvUFBje+ier0N+bpgsYpOMNlwUk2nwaqoxE/pYu/jbd4Llaond1PXkT2mJP7nb/i8FB1xt043DmoFWLPM+8ne+xyfKWLko6Hr3wZ2RXHE+6qo37VzVSe9AsA2vc+Q9O7d1Aw46MEW7fjK11MwfSrOPDSZ8iuPClpu3QhEojfIu4d8uWpVOZuN82b/oA7fxpWqD1Wlj/lMgpmfJSa175yUP1E1wLNm2jd9g/Gn/Mg4nCz7/mPkTP2NDz5k5PO3VTGKKtoDo3rfk3b7kfJm3QpQMLxNgwNqfjgrAGOV9X3qOovRkq5AdCI1WPBGYYvSH/DGty5E3HnTkCcHvImXkTH3mdSqtNf20ioja7aN8ifeiUA4vTg9OQnLQdwZVcS6oxaLqKJRpOV9y1zeUspP/b/UbrgGzizenYchTr24XDn4XSnb3TRvhaceOtNxfyKQTmWD9f4ptJvZ80rdp2cKmCQ45uoTpIxTyc0EqfgDIMFtr/5NFAdl68cb/FcABzuXDz50wh3VvfbRkRwuHPs92aFwQrT7R2WbDxEujdJFKBWIFaeW3UW48/+F207H8KVXYmjW+7oD2iydulCJNhnB9UQOxinMscAQp0H6Nj/PAXRserGV34cTk9imRJdC7ZuxVu6EIfLhzhctvV7r23dSTZ3Uxmj1u33UjL/BqrOuJvO/c/F+us73oahIakFR0RuUdWvYQf2O7WvY6eqXjW8oh1MLx+cYfiCDHdV48rp8fFwZVfir1+dUp3+2obb9+DMKqZmxdcINm8gq3guZUu+l7Tc4comd/y51K78Hp37nidn3Bl01a0i0LSe/CmX9SoHDqobat9L4/pfo+Euio65NiZT67Z7yJ/y/iH/3IYScfT+k9z/1v7Y8Zglg/O/GbbxTaHf9l2Pkjfxotj5YMY3d/zZB9VJNubpRPwS83A4Gfc3nw6lTqh9L4Gmd/GWLhywjVoRdj95EaH2XRRO/wje0kWxPuLHo3t8Xb4yOg78ByvYSsGMqwHbd6N9z5OoFSRn7HJyx59L3cob6ap7E1/5MsBeFunbLp2wgs0xC07Y7x1y/5tU5hhA/Vvfp3TRN7FCHYO6X1bBTBrW/C+RQBPi9NK5/wWySuwsRcnmbqKxjQSaqF/zvwSa3qVx/W/IGXcGjWt/QevOh3FFH3YSjbdhaOhvieqe6P93JLimCcqGnV4+OMNi4k7wtg7asZOsTvK2aoUJNK2nfOmNeEsXUbfyJprW305O1VkJy0sWfAWHK5vK42/p1V23L0Hf8kR1K4774UHidPsHpDN9IxkfeKvHgjN2ydhB9j484ztQvxoJ0r7vWUoWfC1WNtjx7Xvuzq1KOObphD1/h8+Ck2yelSz4Ssp1rFAHB176DGVLvhuzdPbXRhxOJp7/OJFgKwf+82kCzZvIKpyZcDy6xzd3/Lm9yrMrjj/Iabji+B/3Os8df+5B7dKJSKCFSNi2ZoT8vmEI5TDw3G3f92+c3lK8xfPorFkxqLt5CqZRNPs69j33EcSVjafomFgamf7mbt8xcmYVUbHs5l5lY065vde5w+U7aLwNQ0N/9v63RMQDfBd4FXgt+noL+H5/nYrN7SKyS0RWiEhVn+uXi8gOEdkkIv+TqrDWMG8Td/nGEO7o+UENd1bj8lWkVKe/tq7sMbiyK2NPd7kTzsPftD5p+dFM/BJVe3U7bfvbADuDeOkxpYPqe9jGd4B+Ow68gLdoDi5f2aDkH+0M9wNKKvOpvzpqhTjw0mfIm3RJrx+qVPp1evLxVRxP54EXh/x9jQYiwWasWBRjHzkVOUPafypz11/3Fh17n2XHQydT/crn6ap5lepXbzjsexZMvZIJ5z3K+LPuwekpxJ036bD7MowM/VlwPg/cAIwDNkFseTkM/GeAfi8GyoBJwBXAzcDVAGKrwT8F3oPtuPyciByrqm8OJKy9RGXrZMPxBOgtmU+wbSeh9j24fBW07XqEyhNvTamOJ39K0rYuXxmu7DEEW7fhyZ9KZ/WreAqmJS2HwW0j7i7b+8yVFM+/gdxxZxy0FbVw+oeH/PMbEuKWqOLj31TMr8DpHtz69HCN70D9tu18hNyJF/e6z1BvE0/3bcRoj5OxOASXN6UNnIdEf/NpoDqqSs2Kb9hP7sdck1KbsL8BcbhxevKxwn46q1+maPZ1sXZ952Cy8r7bhF0543qNpYgj7UM8WIEeBSfk95JbMbQWnFTmbunCr1O68OuAvezXtOEuKk/8xWHfM+yvx+UtJdSxj/a9TzL+7PuB5HM30Xds+56n6dj/HBF/AwUzPoInb1KvbePdsqb13B3FJP2WUdVbgVtF5Nuq2svGJiIDeameD/xJVVVEHgB+EnetHPhPt7OyiLwBzAJSUnCG8wlQHC7Kl97Evuc/am9FnPJ+sgpnALDv+Y9TcdyPcGVXJK2TrLz7WvWrX0KtYHTr4C39lg9mG3H+5PfS9O4d5E68IHb/vltROXjzQVoQb8GpXVsbOx7s9nC77+EZ3/76tcJddFa/THkfM/VQbxOH9N5G3I0VduHJdQ9bsMZk86nv+Pat469bSdvOB/AUzmTX4/aW7tIFXyNn3GlJ+w137KdmxVdRjYAquRMu6KXI9J2DycoTbROOH0tP3qS0D/EQ6mxC1V5GcrgKhvz7OdW5m4wDr3yBrpoVRAJN7HjgBIrn3xBzRE527cBLn7EDGDpclC/9Pk5PAZB87ib6js0dfza5488mEmyhftUPqDj+x722jXczGubuaCSVx6g/i8jXAF9c2bVAVZL6ABOAvQCqGhQRp4g4VNVS1f3ARwBEZCLwfuDOVISNX8MfrkioOeNOi32pxTPutD8MWCdZOUBW0WwmnPtwyuWD2UbcWf0ynvzpB3nyx29FTVd6KTjrehSc8rnlQ9L/cI1vsmsOl4+pl799UPlQbxNP923EiqKWA5BhjWKcbD7Fj2+iOr7yY5l+1Y5D6tfpKWDCeY8lrJ9sDiYq77tNuPLkXyccy3QO8RDuaokdZxUefiiH/khl7nbT169pzEm/TNpvsmvjz7o3YXmyuQvJv2Mb1/2KghkfSdhfus/d0Uwqe27vAdzA+4AO4ETgxgHaKPZSVjdh1bj9dICIfADbt+d7qro5UScicq2IrBSRleFQOBoHJ7pEleGRUAezjbiz5jX8DW/TtvMhWrf+g+6PPn4rarrSreBEghEaNjfEyodKwUkXhnqbeLpvI0YZVgfjdCPZHExU3nebcKKxTOsQDxohErS/7iMhDznl+QM0GN0km7tw8HesqlL/9o/IGbs8FoagL2k/d0cxqVhwClT1B1GH41eBXwGvAL/rp80+YCywVkTcQK9oWyLyX8DlwBmqujFZJ6p6J1HrzvwZhaqR4d5FlT4MZhtxt8m0dft9OLKKEHEctBU1PZHYE1H9xnqs6K6MggkFZOVnjaRgQ85QbxNP923EwLBuEU83SqM75rrnoL9+NYGm9QeVizgO2iacaCzTOcSDaiQ2V8PD4H+TbiSbu56C6Qd9x7Zs/iOd1a8QCbURbNtF3oTze20bL57z2VExd0cr0r1umrSCyGvYTsEKnICt4LyqquP6afNe4FJVvVpErgaWqurno9fKsP1t5qtqa6qCzp9RqH/98nw2PnkKzXsncuFvLxyCbcOGdGH+jEIeu+1Mxp99HwBr717Laz97DYDp50/ntO8nXhoyjA7mTS3gt1cfx7qHL2fcceO44NcH+6YYRidLFs7hr1+qoLOhi/a6CvKnf49Fn1g00mIZhggReUtVl460HIdDKktUHwQmAw9i74x6GPj6AG0eAkIish34BHCTiFwvItcDC4Fi4A0R2Rh9XZqKsMMfB8cwkgy3/41hZBlu/znDyKAaIdK9RTzgHfIt4gbD4dJfJOPub6H9wK2AE/gU9nbxfs0+apuFrulTfFvc8WEt0sbnojJfkplHfBRjo+BkFqqKFR7eRLmGEeIoW6IyjB7688HZhK3IxO/n7D5XYMowypWQ+FxUmeaTYQCiUYy7GrtiAf6cHifF04tHUirDEGEsOJmJagQr1JNo01hwDOlCf3FwJh9JQQZEwYrYuaicHidZBUbByTS6l6jirTels0oHHeDPkAYoPXnkzPJyRqFWOGbBCfl9xoJjSBsG3EUlIs9z8JKUquoZieoPF93O0JblIKcsZ9gChRlGju4lKrM8lYFoTybx7NLsASobRhMaidC9V8XpycfpMQ8khvQglW3i18Ud+4DzsAP5HVmiE0gjTrLLzRdkJtJtwal5pyZWVj7PKDiZgMbFwTFLGJmFRnpCnrlzhifIn8FwOAyo4Kjqpj5Fq0XkyWGSJ7kcUQ3HijjJKTNfkJmIONyE/WFq1vQoOJULTOjyTKHbgpNTbuZvJqFWj4KTVWAUHEP6kMoS1bV9isYCR96EErXgWBGn+YLMVBxuqtdUE4k6LBZNLjJjnSFo3BKV8dHILFQjsWNvcekISmIw9CaVJaoxfc6bsfNHHVm6l6gso+BkKuJws+/VfbHzsctMIMeMQe2HE6fbibfQO9LSGIaSuHQFOeVmSdmQPqSyRHWTiMwACujZMj4RqEneauiJORkbC07GIg4X+17vUXCqjusvn6thtGFFXOSU5yAOs0Egk+j+bg75fRRWZnYeKsPoIpUlqr9gx7ypjStW7OSbRw4FEFCHUXAylEjIQf2megDEIYxZ0td4aBjNWBGncTDORKLW9VBnjhlfQ1qRyhLVcao6Y9glGQDVnjQN2WVmF1Um0l7dk5O1fG65CQiXYVhhF3nmBzDjiFlwukwMHEN6kYqC87iIfBJ4Hoi5y6vq7mGTKhFxgcJMHI3MpG1/Z+x47FLjf5NpmOXlDKXbgtOVYx4+DWlFKgpOGfAteueWUuDEYZGoH6yIE1+xz0S2zVBadscpOMcaBSfTsMIu84SfwTi9JTicqeRvNhiODKkoOCeo6hHPO5UItRwUTzN5iTIRVaWzIQjY+acq5leMsESGocaKuMitNApOppJVYOasIb1IRd1+UEQ+KCIFIuLpfg27ZAmwIi6j4GQoGtbYEuSYxWNwZaWiextGE1bESclMEwguU/GVmU0BhvQilV+RS6OvH8SVjUg2cSvioNRkls5IrIiFZdn69pwr5oywNIbhwJOba3xwMpi8cSasgyG9SCUOTtpkFdeIk5IZ5gkwI4k6kRdMKGDCyUc+1Zlh+CmaWmGS5GYwhZMmjrQIBkMvRk02cfumToomFx3p2xqOEJblZP6H55tAcBlKyXSTVyxTsSIuCqeYjQGG9GL0ZBMH3DnZOD1mB1Wm4i3IYcZFIx5yyTBMlM4yPhqZihXJJysva6TFMBh6Id1Bmg6pkciTqnruMMjT3z3bgL6ZzTONUqB+pIUYCUpKSpZMmjRppMUwDBM7d+7EjG9mYsY2s3nrrbdUVUfl/v/DySY+jpHIJg6bVHXpCNz3iCEiKzP9PSZj6dKlunLlypEWwzBMLF26FDO+mYkZ28xGRFaNtAyHS6rZxJWeRJuNjEQ2cYPBYDAYDIYUScXs9H9AMfAT4I9AEdDZXwODwWAwGAyZjdjcLiK7RGSFiFT1uX65iOwQkU0i8j+ptBlKUlFw/gGsV9UuoAZoA+4ZLoH64c4RuOeR5mh4jwaDwWDIDC7GTuc0Cfg5cHP3BRFxAT8FlgNzgPeIyLH9tRlqUlFwylT1LgBV9avqT4EjHhtHVTP+x/9oeI8Gg8FgyBjOB/6k9m6lB7CVmW7Kgf+o6i5VDQNvALMGaDOkpKLgvCwivxCRY0VkoYjcCKwbLoEMBoPBYDCkDaUisjLuFb/xaAKwF0BVg4BTRBzR8/2q+hEAEZmI7bv7en9thppUOv00sBn4OvB9oAv46HAIk8J63gUisk1EtovIVcMhw3CTyvqjiLhFZM1IyGcwGAwGQxz1qro07hW/0qBAOO48rKpWfGMR+QDwKvA9Vd2cSpuhIpVUDSHgN9HXcBO/NncF9trc1QDRBJ8/B04F2oGVIvKQqnYcAbmGkqTvEUBE3g/cAJjUvAaDwWBIZ/YBY4G1IuIG/PEXReS/gMuBM1R1YypthpJ0C97T39rcEmCtqu5V1WbgZeDkIy7h4Blo/XEL8MMjLZTBYDAYDIfIY0D3aspVwDPdF0SkDLgWWB6n3PTbZqhJJQ7OkaTX2pyIOEXEETVfxa5F2Q+MxuQ2/b1HVHU1sNokJTQYDAZDmvMQcKGIbAf2AJeJyPXRa5uwQ8y8Efd79i3gwb5thku4dFNw+lub63tNgciREmwIOWLrjwaDwWAwDBfRlYhr+hTfFnecn6Rp3zbDQrotUXWvzZFgbS52LcpYYPeRE23I6O89GgwGg8FgGALSTcHpb23udWCRiJSKSDlwLLDiCMs3FByx9UeDwWAwGI5W0m2JKul6nqreJiJfB14BnMCXonvoRxv9vscRlcxgMBgMhgwhrRScgdbzVPVh4OEjKtQQk8KaZXe90ehAbTAYDAZDWpBuS1QGg8FgMBgMg8YoOAaDwWAwGDIOo+AYDAaDwWDIOIyCYzAYDAaDIeNIKydjg8FgMBgMhm6iCalPxc7fqNiZAF5Q1QHj4B3VFhwRmSgij0Uze68XkR9GUydMEpEjGmNHRHaKyCYR2RjNmL5GRBZFr70gIm/0qf9pEVERmRQ9/0L0PWwWkadEZEq0/EYRqY722/06aNeWiHhE5M/9yPcdETlmSN+0wWAwGAwJEJFZInIvcDswDWiIviYCt4nIfSIyt78+jloLjog4sLec/0xVL4hmK/8D8GXg3sPtc5BpFxaoqj/a16eA/wXOiF6bICJjVXV/9PwioC5adyHwPmCxqgZE5ArgDuDsaN0bVfWOAe59LfBIP9fviL4uP7S3ZDAYDAbDIXMZcJ2qNiS6KCLFwHXAumQdHM0WnLOAZlX9E9iJL4Gv05P+IUdEHo1aU34AICKTRWRF1AryuohMiFp7VorIs8DHRWRR1JKyXkT+KSIfi7a9UUTeEZG3ROT0FOR7GaiKO38CW6lBRLKBMcD26LXJQKOqBqLn9wK/P8TP42rsIISIyPHR97deRH4cVdzqAZ+ITDjEfg0Gg8FgOCRU9eZu5UZEzhaR60WkUETmRa83quoP+uvjaFZwZgOr4wtUdZ+q/jN6OgP4SrTeh0UkH3g/tsVnFrb154PRunOAa1X198BdwEeBBUAFgIicA+Sr6nzgAuCOqAWpPy7AVnK6eQi4OHp8FvBs3LXngCkisl1EfottzXkg7vqNfZaoLo2/kYhUAsFodnM38CPgHGAuMIUeS9Cb2GuhBoPBYDAMOyLyQ+zguF8GPMCdIvLVVNoezQqOG+gv1cMmVd0UtYrsB4qAnwGWiNwEXAH4onXXq+p2EckDfKr6lqqGgX9Fr58FvF9ENgIvYGdYLUlwzzVRBWQP8APglrhrG4EqEcnBVnRiEZ1VtQVYDHwA2Imdkv7JuLY3quqsuFe88gMwHqiNHs+M9rUC2ICd82tG9FoNtqOXwWAwGAxHggtV9QogoKq1wHLgs6k0PJoVnHeBhfEFIrJERJ6Innb2qS/Yyz4nAk8Df4m7Fo7+74k7BsiJ/u8CvtKtYACnqWpdApkWROuMB74G9NVSn8G2rCwDXouT+2rgPar6hqr+MHp9UnSNMhUc0ffXLevLcbIeB/w1ek2jL4PBYDAYjgQd0RWU7t+eYg7+fU7I0azgPA1MFpErAaKWkZ8Ad/fTZjHwK+ylmrP6XoyuF+aLyDQRyaLHIfcV7OUtRGQpkHS3UhxrgNw+ZQ8DNwJv9XFmDgDfjfrmgO1xLkBTCvcB2ASUxx3PFJGx0ffwELaFh2idvSn2aTAYDAbDYPki9u/QOBF5FPgP8KVUGh61u6ii/ibnYG83+yHQAdyuqn/p3nqdgB9jKysHgN9iKxt9l3s+AzwGhLCtRAHgPuBkEdkK+IGPpCBiJzA7qmR08wq2c3GvhKOq+g8RmQ68IyIR7KWkD6qqigjYPjg3xDV5S1U/FNe+WUQcIuJR1S4R+Sy2tSgn+pmsiVY9ltSUM4PBYDAYBo2qvi4iZ2G7T7iw3Uf8qbQVO7m1YagQkW8Cv1bVNhG5D/gfVV09wmINiIh8DqhV1YRb5EWkBLhLVd83HPdfunSprly5cji6NqQBS5cuxYxvZmLGNrMRkbdUdekI3PdP2A/zD0V9WuOvuYD3Auer6ieS9XE0L1ENF63AKhHZjq1prh5heVLlTuydW8m4DttiZTAYDAYDYnO72MFyV4gddbhvHbeIrOlTtjJuV+8/knR/DVAJvCoiL4nIv0TkfhF5BXuZqgw7fltSjtolquFCVX8D/Gak5ThUVDUEfKyf6zcfOWkMBoPBMAq4GFvRmIS9s/hm7JhqAIjI+4EbiIZMiZY5gdaBrELR36RfA78WkQpsX1AHtuGgJRXhjAXHYDAYDAbD4XA+8Ce1fV0ewN7CHc8W4Id9ysZi+7GmjKrWqOrK6E7hlJQbMAqOwWAwGAyGw2MC0Z210WwAzvggtqq6WlUf7dNmIrBA7HyLr4vIScMlnFFwDAaDwWAwJKM06jPT/Yr3e1F6x34Lp5CPsQP4HbAU27fz7mgE/SHHKDgGg8FgMBiSUa+qS+Ned8Zd24e95ERUSUll+/ZG4DZVDanq29hhTSr6VhKRX8YdX9Ln2l/61k+EUXAMBoPBYDAcDo8BV0WPr8KOnzYQX8SOKYeITAUKsNMh9eXMuOO+fjxLUhHO7KIyGAwGg8FwODwEXBgNi7IHuExErgdQ1duStLkNe1lqK9ACfDLJspYkOU4Zo+AYDAaDwWA4ZKK7p67pU3yQYqOqlXHH7djbywfsPslxyhgFx2AwGAwGQ7pRFHVolrhjoueFqXRgFByDwWAwGAzpxh3YuRf7HoOdC3JAjIJjMBgMBoMhrVDVm/qWiUihqjan2ofZRWUwGAwGgyGtEJHJIvKkiLw/ms/qWeAtEdkmIsem0odRcAwGg8FgMKQbvwF+r6r3AhdhbyefBpwH3JJKB0bBMRgMBoPBkG5Mjio3AGcD96nNZhIEBkyEUXAMBoPBYDCkG2ER6fYTPhP4N4CI+EjRf9goOEkQkUki0iUiG/u88gbZ7x9F5NyhkjOuX4eIfF9EdorIhuja5dTotRdEZNZQ39NgMBgMhmHiTuBpEbkPaFPVlSJyKvAw8KdUOjC7qPpnjaoeP9JCpMiXgcXAHFXtEJGLgAeBeYfTmYg4UkiaZjAYDAbDkKOqvxSRF4HJwHPR4onA71T1n6n0YSw4h4iIXCwiW6LWnK9Fy14QkdtEZLuIvCIi3cnH/itad6uIfL1PP24RuUNENkUztC6Olu8UkZ+LyA4RuVtEbo328TexKRKRZ6P3XyMii6JdfgX4vKp2AKjqI8CvRCQ3ev2GaJvXRKQkeq/bon1vFpGPxr2X24FHRMQrIv+Ivq/fiMgL0TrHR9PcrxeRH4uI+TsyGAwGw5AhIhOAJmAVUBg9fwF4LXo8IBljwblJbvoFsDDF6qu/p9+7IYV6C0RkY9z5G8B8bC/u3cC/RORX0WvtqjpFRD4P/I+IXAecA8wG3MA24CdxfV2DHel6pojMA+6mx9ryFrbCsgX4sap+UUReBWZiW2keV9WficiHgGtF5FtAtqruiBe+O+uriABUq+osEbkF+KCIPAaUAzOws8E+C/w52nSPqn5GRL4YbTdFRD4FzI5mjP1R9L21APdgO4A9mcLnaTAYDAZDKuwEaoHtcWXdOakUOHGgDjJGwRkmDlqiEpGfAn+Pvj6rqv6oAvG3aJV/AdeqajCqFHwGmAuU9un7DOCnAKq6VkQsESmOXntMVS0RqaPHNFeLvU3u78B5IvIdbCVjG+ABggO8l4ej/28DKlR1h4j8kJ6lLV+CuqfSk8X1H8CH6FGyVkTLvcBLGAXHYDAYDEPHZ4ALsSMYPws8pKqvHUoHGaPgpGiRGTSq+hURmQ1cgm0qO6FPlQigUafe+4CbgEeAS/vU8wChuHMfEIged8WVh+OOBbgRmAL8H7aycg5QByAiVaq6N1ZZZCVwWfS0M74fETkDuBn4AbZCE5/mvvue7rjjnOj/LuBlVT0/2lFFn/dhMBgMBsOgUNXfAr+N7po6C/ikiNwBrAQeVtWHBurD+E4cIiKyDTiAvUyzCejOknpJ9P+rgFeBOcBb0X38EznYgvMa8MFon8cC9d3+MwOwGFu5eRF761x3Rtc7gFtFxBvt8zqgRVV3JelnIfCUqj4MnJSkzhp6sr5+KPr/JmCmiIwVkSzgIWB8CnIbDAaDwXBIqGpX9HfqC9gP+Euxd1gNiFFw+mdB323i2BaZN4AdwGZVfTNad5aIbAfeC3wPeAqYIiI7gPcBD4jId+P6/iUwXkQ2A7/i4JTzybgV+Au28vEqcKaIHBOVawPwrohsAE4G3t9PP/8ELhWRrdg+ONUicnWfOj8HTo7KOA0IqGoX8Flsi88m4AFVXZOi7AaDwWAwpISIVIrIp0TkUeAV4ATgenon3kze3n74NwyG6O6i61R140B1RxMicja2UvNidNv56ar6peG419KlS3XlypXD0bUhDVi6dClmfDMTM7aZjYi8papLR+C+r2OvDjyBvVKwCdu5GIBoRON+yRgfHMOwsBP4u4jkA/uBK0dWHIPBYDAcJXRhKzVTgC9hKzfxu6hOH6gDo+AMAaq6fKRlGA6iGvKSkZbDYDAYDEcX/f2uiognlT6MD47BYDAYDIZDJhp89nYR2SUiK0SkKkEdt4isOZQ20XoLROQZsVMP3SkiM6L/343tBzsgRsExGAwGg8FwOFwMlAGTsDel3Bx/UUTejx19uCLVNnH8kehmGGAz8A6wFvgt8KlUhDMKjsFgMBgMhsPhfOBP0VAlDwDL+1zfQk+w2FTbdJOnqr9T1Y2q+r9Arar+SlVfjNu93C/GB8dgMBgMBsPhMAHYCxCN3u+UuETNqroaWB2N9p9Smzj6RudvP1ThjAWnH0TkchFREUkpkJ2IfExEfnQY91keF2snJCLbosdfH7h1r35eiEZQNhgMBoNhKCgVOyF09+vauGtK72j74QSKSl9SbSNR/x1PNKhs/HlKTsbGgtM/VwAbsQP13TqM9/mPqs4CO5s4cIaq7hzG+xkMBoPBkAr1/cTB2YcdKHZtNBGzP4X+Um3jw94m3o1EzwVbSZoy0I2MBScJIpKDnWzy20TzOUUtJL8Rkc0i8pyIfC/q4f10NF8GwDwReS1qhbkq2q5SRB4TkXUi8i8RKY5abZ4RkRXY2biTyTFLRF4VkS0i8ue4VAzfj1p51onIWX3aTBeRt0Rkk4jcHf0jMhgMBoNhKHkMOz0R0f+f6afuIbVR1UmqOiXuNTn+/1SEyxgLzpa7J/8CO79SKqyeftWOGwaocyHwMnYUxb+ISHfOqf2qOiMavThLVY8Rkb9jK0Ng5506HsgDVorII8DPgO+o6tsicj3wdezs23OBOara2I8cfwRuUNUV0eWvL4rIO9jxaWZjh6x+XkTi3/vngNtV9Xci8uNo3RUYYqgqkUADGgni8pUjjoyZCoYhJNC8iQMvfxZv0TwqT/rFSIuT9gTbduGvW0mwdRvhrlo04kecWbh8lWQVzsJXcTwuX9lIi2kYOh4CLoymKdoDXBb9jUNVb0u1zXAJZ77Vk3Mldnr2LhF5GTvHFNjaJ0A18Fz0uAYoiB4/qqrtQLuIvA3MAM4AFkcdrZzAqmjdV/pTbkQkFyhU1W7l5J/YOafKgL9G1y33RXNPxfve/Af4qYhMAu5R1bcO9c1nIqoWHfufp237fXRWv4oVagXA4c6jaM5nKZ593QhLaEgnOvY9z/4XPwGAO3vcCEuT3rRu/xdNG39PsHmDXeBw4/KWIS4vGvYT7qoFDYM4yBmznOL5X8ZbPGdkhTYMmuhOqL55FA9SbFS1Mu44UZthIWMUnBQsMikjInnAOcCxInITtjWmezmvK65qvKNULzfxKE4gAETifGxygBLs9cNwgjbxePrU8UX78wChBOUAqOr9IvIqcBHwRxG5SVXvG+BeGY2/YQ21b3ybQNN6nN5SciecS1bhMYjTQ/veZ2lY/WNyxryHrKLZIy2qIQ1o2/Uo1a98PnZeflzfna6GboJtO6hZ8VU8hcdQuvi/ya48CU/+VMThjNVRK0SgaQPte5+iZevf2fPUJVQc92Pypwzbw7shwxCRElVtOJQ2GaPgDDEXA8+r6oUAIlKMbUrbnkLbS0Tk+0ARMBXbKeptEblQVR8FfgBsxQ5Y1C+q2igiDhFZGN1u9yHgWaAV+ICI/At7y90E4pyxROQe4C5VvUtExgCTU3zfGUnL1n9Q++Z3cHnLqDjhp+RNvAhx9LglicND5/7nsSKBfnoxHC207rifmte+EjuvOvOfuHOMBScZGuqgfNmvyZ96JX22A8cQhxtvyXy8JfMpOubTHHjps9S+8V9kj12Oy1tyhCU2jCZE5DTgDiBXRM4A/gR8SlXfGaitcTJOzBXYvi+ArWgA/6ZnGao/NgBvYisi16tqCPg88M3ommMldiTGVPkE8CcR2Yhtufk/4B6gDju644PANaoab+m5GbhFRLZhB1H6/SHcL6No3/MUtW98i+zKk5lwwVPkT35fL+XG3/AOdW/9P7KK5+EtWTCCkhrSgbbdj/dSbipPvg1f+bIRlCj9cfrKKJj2gaTKzUH1PfkUTP8QagUJte8eZukMGcBPgPcAraq6EdvH9K+pNDQWnASo6iUJyi7uc/6BuOMb4i79MUHb7cDJfYpfiL761p3U53wFkOiX9zMJ2i6PO12YoM1RhapSt+p/yCqay5j3/BaHMyt2zYoEaNn8Jxre+RlObyljTv4NIkbfP5rprHmN6pc/FzsvP+4n5E24YAQlGiUc4rzxN66j/u0f4vSVk1V4zDAJZcggPKpaIyIKoKor43Yt94tRcAwZi1pBwh178ZUvQ60glhUm2LKZjv0v0LrtHsJd1eSMO4Py436Ey1s60uIaRpBg63b2/fuq2HnF8beQP+XyEZRo9BDprKFx/W8omPZBnFlFB11XVcKd++iqeZ223Y/Ruf8FnN5Sxp56Fw6XdwQkNowy7heRnwI5InI59grLYwO0AYyCY8hgHM4s8qdeQeu2e2jbcX/cFSG78iTKj/8J2ZUnp2xaN2QmaoXY9dg5sfPKE39J3qSLRlCi0YXDk0fDmltoeOenePKn4soeizi9aCRAJNBAqG1XbMeiy1dJ8dzPUzjrEzg9qaz4G452VPUmETkbsIATsXcGp7Rpxig4hoymfNmPyJt4Mf5G26fbnTsBX/kyY7ExxAg0b7S3MANVZ/4DX/lxIyzR6MKdO5EJ5/2Z9r3PEGhcR7irBo0EEWcWzqxivCUL8BTMwFe2BE/hLLMUbDgkROSj0cO12LuVs0XkSmDDQI7GRsExZDQitrUmu/KkkRbFkKZkFc1l3Bl/J6twZsIlFsPAZBXNNiEWDMPF+UAFcB+QC1wObAMuF5GNqvrdZA2NgmMwGI5qRITsiuNHWgyDwZCYOcCC7oScIvIL4E1VnS8iW4GkCo6xFRoMBoPBYEhXBJgfdz4O8ESD5vabudxYcAwGg8FgMKQrHwbuiiaajmBnFvgscD3w8/4aGgXHYDAYDAZD2iH2FtdFqnpsNDejJy5/41MDtTdLVAaDwWAwGNKOaGLOD4rIRFVt7y85dSKMBcdgMBgMBkO6Ugy8KyLrsZNPC7buc+JADY2CYzAYDAaDIV1JlHI+P5WGRsExGAwGg8GQrkSADwLx+aeuBaoGamh8cAwGg8FgMKQr9wJu4H1AB3a6hhtTaWgUHIPBYDAYDOlKgar+AHgQeBW4GPh0Kg2NgmMwGAwGgyFdaYlmEV+L7Y8zBhibSkOj4BgMBoPBYDhkxOZ2EdklIitEpKrP9QtEZJuIbBeRq+LKV4rIxujrHwPc5oPAZGwLThnwMPD1VOQzTsYGg8FgMBgOh4uxlY5JwBXAzcDVACLiwY40fCrQDqwUkYcAP9CqqktTuYGq7hSR27GtNt8luk08lbZGwTEYDAaDwXA4nA/8SVVVRB4AfhJ3bQmwVlX3AojIy8DJwLvAgVRvICI3Y6dr2NddhK3gmDg4BoPBYDAYDptSEVkZd36nqt4ZPZ4A7AVQ1aCIOEXEEc38HbsWZT9Qib0TaoGIrMG25nxZVV/p5/5XANNVNXioghsFx2AwGAwGQzLq+1lOUuzowt2Eo8pNomuKHdOmA/gd8GtgLvCgiExT1VCSe2zEVpa2HqrgRsExGAwGg8FwOOzD9o1ZKyJubItM32vdjMVOkLkRe+kqDLwtIjVABb2tPYjIa9hKUS6wTkQ2Ap2YVA0Gg8FgMBiGmceAq7AVl6uAZ+KuvQ78XkRKsXdsH4sdv+bL2I7JXxGRqUAB9vJVXz4wWOGMgmMwGAwGg+FweAi4UES2A3uAy0TkegBVvU1Evg68AjiBL0X9dG4D7haRrUAL8Mm4Za14dmMrQ7tV9V4AEXkc+Kuq3p2KcEbBMRgMBoPBcMioqgLX9Cm+Le76w9hxa+LbtGNvLx+I/wEmAvHKzHeBH4tInqr+dqAOjIJjMBgMBoMh3bgYWBT11QFAVd8SkUuwUzYMqOCYSMYGg8FgOCJEQhEiwQj2g7/B0C958cpNN6rage14PCDGgmMYlagqnfWd+Jv8+Ep8ZJdkj7RIBoMhDiti0bavjcatjTTvaqajpoOw3/69cnldFE8rZuJ7JpJTnjPCkhrSlHUi8mFV/Wt8oYi8H9iUSgdGwTGMKqyIRf2Geva8uoe2/W2x8rLZZUw7dxpZ+VlJ23Y/NYrIsMtpGDpUFREh1BlCVfHkeEZaJEMSOuuqqVu/nabtzTTvCmCFPTg8OeSPy6d8bjneQi8IdDV0UfduHXUb6ph27jTGLh07LPNSLSUSjODMcpp5P/r4LPCwiHwSWA0EgUXYaSHOSaUDo+AY0hYrbBH2hwm2B+ms76R5ZzP1G+sJtgfxlfiYfv508sbm0bi1kd2v7KZxWyMV8yrwFnkJd4XxN/vxN/sJtAYIdYWwQrajvsPlwJPnIb8qnzGLx1A4qdB8+aUhgbYAWx7bQv2meirmV1CzpgZxCsd+9lhjsUsjIkE/q++8kepVG+ios4PNur0h8ipaya9sJbcySHbZZLKK5uAtXYyv/DjceTOYcuYUNty/gS2PbWHf6/sonl5MTnkOnhwPLp8Lt8+NJ9eTsnKiqvib/bRXt9Oyu4WWXS20V7ejluLyuhh33DgmLZ9k5vooQVV3i8gi4CxgNuAGbgWe7icoYC+MgmNIG1SVhk0N7F+5n9Z9rYS7ei+/Oj1OiqcVU7GggpIZJbEvqvyqfMrnlbPzhZ3UvFNDJBhBHEJWQRa+Ih9FU4pwZ7txepyA7QcQaAnQtK2J2rW15I/Pp3RWKb4iH84sJ64sF1kFWThd7QSa1xPuPIBaIZxZxXhLFuDOGXfI7612XS3v3vcuLq+LZdcvw5NrrBD9UbO2hi2PbYktadSsqcHpcRIJRvA3d2J1voy3bDEub+kIS2po3bOP7U+vo2jqeKpOnk7pMePIrchFLT8RfyOh9t0EWzbTse/ftG6/FwBX9hh85csYf+xiCsZV0bAtyL439qGRg31znB4n3iIv3gIvLp8Lp8eJOASNKOFAmFBniEBrAH+THyvc8xCTX5VP1QlVeHI9tOxuYdeLu8guzaZiXsUR/XwMh090l9bT0dchYxQcQ9qw6aFNVK+uxlvopXxOOVn5Wbi8Ltw5brJLsskuy8bhTOwXn12SzezLZqOqWCELh9sx4JNaJBSh+u1q9r2xj+3PbEdVifjrCbZuJ9S6HYdjLyVT6yiZVo/D0fPFmzf5MiqOv+WQngQDbQEA3NluOw6nISFW2GLL41s4sOoA+ePzmfXeWbEn8OYdzaz/50r2v/BhsnybKJp9HaULvzHSIh/1ZOX7OPu2X5BbWUUkFKFtfxut1Z0EWgO2girH4/a58U3JIiunAdG38detoLP6Fdp2PgRAXjbkTc8F53Rc2QvIKj0Vh3cWoY4Q/hY//iY/gbYA7TXtWCELtRRxCq4sFy6fi+ySbEqml+Ar8ZFbkUtuZS4OV893RdXxVbz8w5dp29dmFJyjCKPgGNKCsD9M9epqJpw8gcmnT0Ych6YFWOEuOqrfoHHT6zRv3Ux7dR2Blk4iYXC5vWQVFVIwYRylsyeTXT4BpycftcLklTUy9dQ9dNZuonXXWkLtjUTKXeCeh7/tNDqaKnA1j2HGhdPw5rfRsuVvtG77J4UzPoq3ZH7K8lUdX8WYRWNwec2US0awPcjq3z/NgTcfpXjCRqQzxP4XpzLxnB/hyCpm90ur6DrwFzzH2P6FeZPfN8ISGwCyy8YS7Mhm7d1vU7P6HULt1VihTsShuLJzcWaVIO6xOJw+AFzeyRRNWUzhlP8irzKAg52E2nfGLD3++n/Q0fJHfBUnUnn8Lbhzpg9aRhHBW+ilbX9bzKfLkPmYb1tDWqCWbSEpnVWasnLTWVdNzapnqF/3Go1bd9DZ4MGKOHF5S3FnH4OnIAd3rpNIqJPG7S3UvLObTQ9tJK+ylYrZ1fiKumJ9uXLGUzxjAdmVJ5Ez7gxcvjIAatfXsvnRzaz+405yK3OItAbxeApx+ioP6f2JiFFu+qGrsYs3bv07de88Qf64Dlr2ldCwswANNxBsPpWulvnsedXFmPnbEQdUnPBTsgoG/8NnGDydde2suOU3RDreJreyhpzKAA53DiKgkXacnjDu7BDZ5Ytw5FxAKDCPph2t1L1bB4Anz0ve2GPJKV9Odkk2xZOUUOMTtG77OXueei9VZ/4TT/7kQcs5dulYtjy+hU0Pb2LaudNwZZn5mOmYETakBS6fbWre/cpu5l45N2GdkD9IzdtrqF75Jg0b36W9ej+gOLPyKJx0PBVL55A3YQ6+4gLbOdHjxFvotXduAB21HVS/vYN9r2+hdncXk6dWMv7ESbiyx+Jw+RLes3xOOUWTi9j/5g52Pv07mrZuJav0Q+S+0ML088uH6+M4quhq6uLVH/+O6pWv4i2uwFV4PmWLx+At8rLtsb/StLOamg1hcsubKZlST/G8L5FvrDdpQ6ijjrzSx/BMOwF/x/vwh8oQy/YxUytMuKWOUNtOIp0b8BXcSfEUF9NOfz/eivfRuidA695W2g600bilMfagA1MI+2+ka989bH7mO1Qs+wLewnyy8rPwFnrJr8ontyKlUCgxxh47lmB7kF0v7aJxSyOTTpvEmEVjDtlabBg9GAXHkBaICPlV+XTWdQKgVoSOfc/StudpmrbspW6DReN2xYpEcLjCeAsLKJ2zFG/pPByeSvxNfpr3RGjeU4Nae7FC7agVBHGSW1HOtPNmUzqrlGnnzmPiqbPY9NAm9qyop3ROKQX5iZUbsB2fg82voi03MnbOLiafcQPbXpxH697WI/XRZDShrhArfvIb9r68Bm/xGLKK55BdVsyUs6aw6aFNBFs2U9tagSc7yPhjd1E06xMUz/38SIttiMPpiRCM3IDVWUnhlEKyCrJwOB043A6cbicO13TgRDrrO6h5+y32rnqDXa88RsH4R5iw/Bymnfdx3L4crIjVs/OxJUCgLUDbHg/Vr99K47q/4BtzBaFOjSlB444bx/TzUrfiiQiTT59MycwStj21jc2PbObAqgPMvmw2vuLk3wFg+4bte3MfHTUdsd2XRjFKf4yCY0gLIoEIjVsbqTquiq7aN6l547s0bDpA/ZYp+DvGo+rDW5yDM7sEiwoiXWEatjWgm9fjdL+J29eO29tCVnYt2fl7ySoLYkUcBNqzaFxbxmurp3DSty+jeMbpuH1upp8/nfqN9bTsbqFgfMFB8qgVoWP/8zRtuBN/3Zs4sqYQdPyS/S/n4clxMf18szwyWNRS3vjpL9j69AZUCwnubSPc+SxOT5hVd7XTtvMZrHAYt89i0knbKZ37EUoXf8f4T6QZqmUUT59GqHUde19cTbC1BivShYgLh6cAV85YPPlTyB0zjbJ5i6k68QQ6ajey/9WnWPOnf/Puva8x4bTzmXLOReSPy+8TAmASE07oovb1b+LKfpucqvNQmciOF0Nsf2oz5bO24PL4cHgKcHpLcPkqcLi8/cqbPy6fhR9fSN36OjY/tplVv1vFok8u6jf0wMaHNlK7thaA6tXVhANhJpw0YSg+PsMwYhQcQ1rQ1dhFdkkWOYX/ZPM9d1OzaQ4RvRR1V+HI6SDYXEvD9kZCHduJBFfjdAVxuCyc7ggurwstcBMJ5BDsXEBn6ykUTChi5iVVeLIjHHhrA+vvWceepz6PO+vHZI89jy1PbAGgcGJhLzlC7Xtp3X4frdvvJdy5H6d3DOr9FtVbZhHyW4xZVMmUM6fYu6EMg+Kt39zCO3dvw99SgDMrRG55iJb9BThzg/jrHibcuQ93doTJJ+1g7ElfoGj2Z41yk4Y43LDn+d8Q6mjEk59NztjJiOQSCYUIdzUSbnuXUMtqOvfn07h5Adll83Fm5THu5E/hytpN/Zp/sOPJe9jz8hoqj72EyafNpGRmTxiIgqlX4M6dQNP6X9Oy9c9oJETDO7MQh1L72sEBbR1ZRbh8lbiyx+DylePyleFw5aAaIRJoIty5n3BnDWiE8YtmsOv197DxgY0svmZx8vfo6r17M29s3tB+iIZhwSg4hrRAHBEKy3/Ipvsbaau/lFBXBf6mXXQ1riLYoaCg6sDpduPw5ILTizsvn7yqyeRUluN0OSk7powxS8fQXt3O9me3U7uxnJkXzaTtqTGULz6O7Ip11Kx6gqbHKuio62DqOVPJr8q30z5Uv0zzxt/TeeBFQHAXnIwUfJH6nRPorPNTMCGPaedNI2+M+WIbClbd8TNe/fku2msLcXnAV1JJZ+M+wINYGwh11pFTPo5Zl+Qy7oTv4y1dONIiG5IQbKsn1BXEW3Yy/pYwnduaUeoBF+IqwZU1EyVCqGU7jtbX8devJm/8Upp0Aaq55Iz5PPOWraBuzd+pX7WPlp2XUDZnJsdcdkwsanV2xfFkVxyPWmEOvL0Z77pNzLy4irJZuVgRP1awhYi/nnBndfR1gHBXNYGGNUQCjUA0irnTays+2ZUgDkL1j+FxrqZl91cJtAXIykscCX36+dMpmVGCFbbIr8rHV9T/kpYhPTAKjiEtENnPlifm09F0Ah31+wm1VxPqcmOF3SgKlgOHO4xaYZzqxyHNhDt303XgLSQygQmnX0LdxjpUlZkXz2T3S7uJBCO8e9+7tO5rYcycFexf5aWrcxb5E0PM/9B8iqcV01X7JvVv/5Cu+rcJ+scTCn8Wf8dCApttC012mYPZ759N2ewyYz0YIt767W948X920FFbiNNj4c7upGVPM64sD2Uz20CbKVt4IUs/+z6jUI4G1E2ws4T26tW2GqHZqLqwQqBWPQ7XVpweF578cbjylxPu3Ebz1lfwFqyhYumZhENT2btqAVXLZlMx+7+p3fgzDrxxCWG/n8WfWtZ73omT6rf95FSOYdxxS1Pyg1G10HAXiBNxZvXqr3XX0+x46UdIdi1OtzNpH063/QBlGF0YBceQFgTbvdRvyybUWU9Xi49I0IkVceIQxVJwuiNAFtllRWRXzCS7xIcntwu3ZztNW96kc8+fyS69jvbqdtbfsx5/ix92QWfdDjyeZ9n8cB3O7NOZdtFZTD1rGhqp5sDL36Vp4zO0Vk8jEPoals7A4XJTOLmQsccWUjK9hJyKHKPYDCFr/vg3nv/eZjrqC3EIOF0hOhtycbgjFE5oIyuvjYmnX86iay7uN6+YIX2IhCP4m1uxIrloOACEUCuMCIjTwuHJweFxEglsw1+7BV/pGLIKTwBrDfte+RcTTy7BO+Fy9r7hZeHH7iV7zP+y/akH2f3v9YxbeBrlSz6Mw2n/LdS8U0Pr3lZmXDgjZSdfEQfi7p3QMxKMULu+lq2P7qd1fwELrhlnwjhkIGZEDWlBOCh0NfoIdmRhhQXLciAKOMHji+Ar8eItEMTaQNmMAsSzACucReeBJtSC5r1TcDQ0IQ6hbv0ewv7dtG7bhEP20W4VUDr3UuZdfTl5lQ6qX/85e/7zAM27i1DnJ/GWLqZwUimVCyspnVVq/GuGifX3PsJTX3uTrvp8EEE8YQJtXpxZYYomtZA/tp2Zl32EuR885yCfB0Mao4IVUizLTg/kdCluXwCnO4KqE7XAk9sCEQfe4lzCXfuxOjfizp9K2dyZ1K57i/FLv0z7nvfStr+MquN/zt7VD+Ha9TTNG35A5767KJ79eVrrTmLHc7somFjAmMVjDklEK2LRUdtB655WGrc10rS9yc5NF6pm0kk7mHLW8cPxyRhGGKPgGNICDQuBtiysiAMUHE4LT3aI/LEtjFnkwpvzJkHrWmrf3kXbvnY6mzYRbHkbK+THk7+MyP4Swl2vE+6sw51Va7fPK8RXdTYz33s+pbOy2PHkXex99WU66hxkFbyH0nlnMmbJdMrnlZs19WEm0NrO45/7N1319o41ESUScOLIClM0uZ6KY4Is+vQXmLh8mbGYjTYEHO4IDrXIq2ijbFYN+ZWtuLwhQp1Z7FoxDacnQMifjdCMFRYcnnL8TdUEm3eQP3kBbY0LCbasoWHVJ9n/+mfoapnIos/8F4VVH2LrI3fw7kN/JRJ+mYlnXsXcD87r13oTDoTpqOmgvaad9ur22HF3sl1voZcxi8ZQNqeMrr0P4q/PG3DnlWF0YhQcQ1qgKohDcTojeHKCZOUFKJtWS/kcP/62fPa9XUVrzTsEWspgRxDLvw6nx4sjq4RA2z7EuQ23N4K3KA9v0ULyJ0ynYsE4CsZtZ9/Lv+CtX+1DLSicPJkFF7+XscuWkV1qMlIfKZp3NtIZiio3TkUjAu4gZdPrmfQeH8d/9bsUTh4/wlIaDgeHQ/Hm+3H7wlQt3k3xlAYiQScd9bk0bC+ls8mHFcpC1Yvf2YVFLv62LlzeLDy5k2navBYcFYw5/sPsXfU0obb7mXbJ+wm0jGfNixDs+AQFU7eTk/N7Coo34XQ9CcRlDz/QHlNm2qvbCbQEYrK5fC5yK3IZu2Qs+VX55FflxwJ/ArRt2ms7HBsOC7GfRn4DnA8cAC5X1b1x1y8Afomdge87qnr3QG2GEqPgGNICiX5JurxhckrbCQfdNO4sZf8aL/4WH+GgGyusiCMLpA2nx4PVFcKlLXiLC/AWTcNbmIu3oJO88mpyS/5K3ZuNbLm/CGdWLhNOWcrUCy6laOrskX6rRyWRUPSrRkAjgnhCjFvUztLPnM3sK9+L22uWBUcvitOldDX72P7STHa9nkfIHybQGiHQlg1igTpxOMM43PmIowNPbhlWxI+Ga/GWnU+o6Xnq1r1FwZT303ngH2x99GmKZ4+nZGYJ444dR8GkU6l7C/a8+CsCkZcItJfSfqCdUKe9LIZAdmk2BRMKyCnPIbcil5yKHLLys5JaBLtq38Bfv4riuV84gp9VxnExUAZMAq4AbgauBhARD/Bz4FSgHVgpIg8BZyZrM9QYBceQFjhcFjmVBYT9Xpr21BJo9RLq9GBZglpiJ+B2KA6J4HJHcDid+EpK8eQ68WQ3kpX9MvklDXhyA/gbSmneOYWswhOZ9YFFTD3nlKTbPw1HELG3+7uyA8y6OJfT/t8NFE8z6S5GO5YltOzPx+GuQjzjibQoYX+YSKCdcNduHO4isJpweUvQYD2e/ErCHfvwVc4j1LYSn8OLuMsJtjWglgNPbjF5ZSuYeuEM/M1+dr+ym4bfvUPz1mdwOBdS2A65lSFKZpaQNzaPvLF55JTn9LsLKh5VpX3XI9S88V+48yZSOOsTw/wJZTTnA39SVRWRB4CfxF1bAqztts6IyMvAyQO0GVKMgmNIC0Q8+FucdNQ2E+7KIRJ2YkUciIDDqTicERwuC7fPIqswF29+Gx7vWnJKO/CWlODKmUuocywhysmbWsGsY8cxZvEY4zCcJggKovhKOjj1O+9hyXUXmmSHGYJaDkJdbugKoFKPWgIRP6GuNhxOAW2P+sw04XC70VA1Lm8u4bYNON1ZOJ17EN8Oio95Dy7vahp3rSbgOY1ND29CrQAEX0HCzzPxxDImnfc9CqfMSFmZ6SWnKv66lTSsvZWumlfwlixizCm34/TkD/2HcvQwAdgLoKpBEXGKiENVrfhrUfYDlQO0GVJEVQeuZTAMMyLSBhwcltQwkpQC9UPU12Jg1RD1lc4M5Wc2WjhaxjZVMu1vYCa9v5vvVNU7AUTkceAbqro2er5TVSdFj68AjlPVr0TPbwY2AFclazPUmEcoQ7qwSVWXjrQQhh5EZOVQjclQ9pXOHC3vM56j8T33x1H2eewDxgJrRcQN+BNc62Ys8NQAbYYUE2zCYDAYDAbD4fAYtkWG6P/PxF17HVgkIqUiUg4cC6wYoM2QYiw4BoPBYDAYDoeHgAtFZDuwB7hMRK4HUNXbROTrwCuAE/hS1OfmoDbDJZxRcAzpwp0jLYDhIIZyTI6W8T1a3mc8R+N77o+j5vNQ24n3mj7Ft8Vdfxh4OIU2w4JxMjYYDAaDwZBxGB8cg8FgMBgMGYdRcAzDitjcLiK7RGSFiFT1uX6BiGwTke0iclUqbQyD43DGJO7aJSLyo6G4z2gm/nMQkSkiskpEdovIz+LqfFJEdorIZhE5Y+SkHR4yeXwPBxHJE5FHRGRT9O9hyUjLdLRjFBzDcBMfyvvn2GG5gYNCeS8Gvi8iOf21MQwJhzwm0R+zn3No/gUZN45JPoefAt8DJgIzReS06K6RrwHzgbOJ80vIIDJufAfJl4EVqjoT+A5w0wjLc9RjFBzDcBMLyw08ACyPuxYL5a2qzcBBobwTtDEMnsMZE4B/A3cP0X1GM7HPQUSc2J/Zo9H3eS+2QnMG8JiqtqrqTqBGRGaOkLzDRaaO7+HyNPC76HEh0DJyohjAKDiG4adXWG7AKSKOvteiJAzl3aeNYfAc8piozaPAmiG6z6gkwedQCjRpz26Ng/6G+5RnEhk3voNBVV9T1RoReRv4K/CnkZbpaOeo/WM0HDEUCMedh+NyjvS9pkBkgDaGwXM4YzLU98kUUv0bHsznmK4cDeN7yKjqIuA04PaRluVoxyg4huEmFq47xVDeuwdoYxg8hzMmQ32fTKEBKIk7P+hvuE95JnE0jG/KiMjPux2tVfVFwCsiMsJiHdUYBccw3KR1KO+jlMMZk6G+T0agqhFgddSx2Al8GPt9Pw1cICK+qO9NrqpmmoKT8eN7iDiBKwBE5ARgZ9zSpWEEMJGMDcNNWofyPko55DEZqvsMXvS05GvAP7AtOX9U1bcAROTXwFogCHx85MQbNo6W8U2Vm4G7ReQ67GzinxpheY56TCRjg8FgMBgMGYdZojIYDAaDwZBxGAXHYDAYDAZDxmEUHIPBYDAYDBmHUXAMBoPBYDBkHEbBMRgMBoPBkHEYBcdgiENEJolIl4hs7PPKExGPiPxORNaLyNbosTfa7oVo9u2NIrJPRP4ZDX4W3/fHRKQhrs993dmnRWS5iKiInB9XX6J1/hg9nygiT4nIu9GMxV+KqxtOIPOsI/KhDTEi8qE+76NGRLbFXV8a/axOjiuL/2y3R8doUYK+4z+nHSLyiohMjF7bKSL39Kn/QxHRPufrRWSLiNwnIiXR8j+KyJ4+cn8rwf1LROTX0b+zw40v1H2/c+POnx1EXy+IyCwR+Y6IHHO4/RgM6YZRcAyGg1mjqrP6vNqAzwD1qjoHmI4dufXLce3Oj9Ydhx3C/soEfd/V3We0j4tE5JTotTrgkri6S+gdq+oXwM9VdTawFLhSRE6MXqtPIPPGQX0KI4Sq/i3uM5qHHTH3lrgqVwAbOTjuSvdnOwX4Up823cR/TpOBF4D/jru+WOyM6t2cBbQCiMgl2PmX5qnqdOAN4IdxdT/V5/OPv9bNt4A/9vf+DxURmQFsHoKu7gD+3xD0YzCkBUbBMRhSZwpwAOyki9iBvV5JUveVaP2kqGonsAqoiha9BJwSF979YuxosYnu3wZ8FjugWCbzPeCAqt4RV/Z+4Iv0H1juZQb4/OPqVcWdv4SdRwgRmQLUAl3Ra1OA2rh8S7djB7tLiahFb7mqvtmn/FoReVhEnCJyZdQ6t1lEPhy9/l9Ri9HWaBDGvpwHPBm16vw+amFaLSI3iMhaEXlTRMqifX0/al1aJyJnxXeiqvWAT0QmpPqehpqoNWlS3PmlUWvdrD71bhGRr8adi4g0i0j2cMgRV+4RkT9Hjz8mIj86zP57tR2kBe5jIvKj6P9nDdzi6MEoOAbDwSzos9Tw52j5n4DvishKEfkxMC2ac6YXUQvAOQyQeVtESoGFQPcPXgh4B9s6Q7SPJ+Oa3Aa8LCJPi8g3gDZV7X5yL+0j878P+V2nGSJyHPDJ6Cu+rFFVnwZURI5N0vwiBv78BTgfW8np5iFsxbK7j0firv0LeF9UgbgVOBl4Iu76XX3GYFmfWy4BNvWR4SLgo8AHgGLgJuA44ATgR3F/S7OB+diWqb6cATwXPdaohXE1sExV5wHPYkerPi8qw+xon79OoBC8CZya4B4jxQeBldifTzxzsedKN5OBuuhDw3ByLb3/JgbNEFrg/gZ8Pe4B6ajHKDgGw8H0XaL6KICqrgLGA9/Gnjt3i0j88sbjIrIRWA/sIvEX4ae6fwCxky++oapb464/DFwsIuOBFqLLI9H734X9Rf5/wAxgpYicFr3cd4nqjMF/DCNH9If3z8BnVbU67tKV2J8R2MpfvBWn+7Pdgm3d+ioHUxr3+R/AzqEUbx16DlgePe6l4ERzSU2L9t0C/Bz4Xfz9+4zBG33uPR7bItTNJOwUD7+K/jAfBzyvqs2q2gDMwlZ6P4W9PPoLoDS+QxHxAQ5VbY8WdVv8qulRemqAAmxF6K+qaqnqPmBD9B7x1ETlGnFEJBdb2foktqITzzx6Kzjz+5wPF1fTx2oXtR79VUS+FrXw/CFqcXtNRCZEy+6NWubeFZGz+/TZbYH7mIg8KCIrRGS3iHwmerxDRE6K3sstIndE+1opIou7O1HVELAFW/E2YBQcgyFlolabPFV9SlW/BpwCXB5XpdsHZ7qqfiFuKSOeeB+cCuBUiWYgjvI49hderx9XEckRkdtUtV5V/6Gqn8Reprl0iN9muvAT4FVVfaC7IPpkejlwrYjsBN5LbwXnrrjP/1RV3cbBxCuCldhK1KfjrgeBDSKyHDtB5t64+38VmKGqL6rqfwOLgAsO4T05gPinayf2D+b3RMQFZGErNN2MA44B7sdWxn4INPfp8zRsP6JuuuKOw3HHAnj69O8DAn360+grHXgv8KyqvgN0dP+Yi0gR4Omj+A67giMilUAwQW62H2NbFW/BVkbboj5af8RWso8D9qrqzOj1vla4eAvcVOwx/W/gK8DpwHXA56PXr8G20s3Ezm/2pz59vUGPgn7UYxQcgyF1CoAb4s5PZBCm5agfzXYgN66sGds6cB29rQcdwBkS3TkjIg7g+MHcP12J+hGcB3yhz6UTgVZVHaeqk4CxQL6IzB/E7dYQ9/lHeRj4Jb2XB8F2+P5mVBkBWIxthUuVjdhKbTfbVPU+7B/mz2D/OJ0mdgbyCdiWgmOAt1T1XmAifSw4RJ/+U7z/a8AHohaHidgO05v61CkH9h7UcmT4INC9q+0eeqw4fa03kKKCIyKni8h/RGTuYcjT1wIHtj/Yl4Fuf5rTsJeKAO4CvqWqLwH3i8g3sZ3MfXHy9LXAPaeqXdgWuBVRy163BQ5sZejPAKq6FrCwlza7SRsLXDpgFByD4WD6+uD8/3buJ8TKKozj+PcnQrYJggRdGNEmyIJClEIEFw1UtIiKoKiYwIXDkC4ntNFo0SIoklZpRJsWM1GZ2B8JUvpDiEQEouNQaDsXIkImE6VPi+fMzJl3rvPHQe/l9feBy9z73nPue2buzHufec5zzlj5wBkC1qgsBweeAgaXeK5LZF1E7QBARJxpHH8aGJL0O3AC+IssdIXZNThjkh5e4ti6ZYi8oB9r1BQ9S7UCKSIuAyPMzKIt1iXgwUbdwpdkncqBRtt3gPPAeHn/h4EXquebNThvNfofJ1fONe0EdgAXyTqr38janleAQ8Ddkk6Tv2+fSxqu+t4XEccX+L2Okiv1xoH9wJaI+K/RZj0zM0JdoVx+v4Hp4G2EXDUo4B6g3jZgGbAR+EHSHZI+VRYhr5O0WtLHkj6U9GhEfMd0tmSy/7CkeyUtl9TMiNSaGTjIzNou4I3yuM7C3QKslPQy+f7+yuyVfYvJwMH8WbheysB13fL5m5jdPEpQcescTV68Sr/NC3jtjzoce7x6eKQc2wPsKfe/oVzkI+IEZYVPh9dpzd9yRDyyiLbNLM987Vc1Ho8ynSW4q3ydoLo2TvYpUxPby635uv0LOPdlSYclrS8rqR4qx/8AVpdm75dbbRNXN5W9qccQEa9W99+t2g90GNdmmAoq/u0QWHfDM8BXEfEPQESclnSWrC/5ExiQtCIiJsjg4fuIOFf+EbkCfBYRv0jaTtZY/UTWO3XKdo2QRcxHgW/nGNMpMsNV+xF4m5zWfKCc50lydeQgcBtwOzAaEYck7W70f4zZ7/dcfqYUXisL7M8Bf1fP91IGruucwTEzu3HeJOtuetFW4PVuD6J4jtwj6szkjZyue76soDsMjEk6RWbFtsJUIfgg0CdpgMx8NGvhrpD1T5Q+42Tx+BPMztpRtbsALNPMfZIoQdhuMsP3HrC2jKuPDH4+AF6TdJKcerqzOv9iMnCQU6drJI2Xc21pPL+B/NkYoNzOw8zMrLskHQH6rzWLJGktWci7klxteJIsAp4AvoiIg6WAfBuwt2RIUW67cH9ETO491HEckgbJvZA+uZbxXU/KfZa+BvrCH+yAAxwzM+sRSw1wrvc4ShCxbyFTkjeapJfI1VwHuz2WXuEAx8zMeoKkfmB/mQ666cdhS+MAx8zMzFrHRcZmZmbWOg5wzMzMrHUc4JiZmVnrOMAxMzOz1nGAY2ZmZq3jAMfMzMxaxwGOmZmZtc7/UdSWXCp/K3AAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 576x288 with 8 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "NAMES = [\"openeye_charge_rmse\", \"openeye_esp_rmse\", \"openeye_zap_rmse\", \"openeye_hfe_rmse\"]\n",
    "IDX_TO_NAME = dict(zip(range(len(NAMES)), NAMES))\n",
    "\n",
    "fig = plt.figure(figsize=(8, 4))\n",
    "gs = fig.add_gridspec(2, 4, hspace=0, wspace=0)\n",
    "axs = gs.subplots()\n",
    "\n",
    "def plot_cdf(idx, x_name, y_name):\n",
    "    ax = axs[0, idx]\n",
    "    \n",
    "    x_space = np.linspace(\n",
    "        0,\n",
    "        max(df[x_name].max(), df[y_name].max()),\n",
    "        100,\n",
    "    )\n",
    "    \n",
    "    \n",
    "    x, y = df[x_name], df[y_name]\n",
    "    \n",
    "    ax.plot(x_space, prc(df[x_name]), color=\"purple\", label=\"EspalomaCharge\", linewidth=3, alpha=0.8)\n",
    "    ax.plot(x_space, prc(df[y_name]), color=\"goldenrod\", label=\"AmberTools\", linewidth=3, alpha=0.8)\n",
    "    ax.set_ylim(0, 1.0)\n",
    "    # ax.tick_params(axis=\"y\",direction=\"in\", pad=-25)\n",
    "    original, low, high = bootstrap(df[x_name])\n",
    "    ax.annotate(\n",
    "        f\"${original:.4f}_{{{low:.4f}}}^{{{high:.4f}}}$\", (0.2, 0.4), xycoords=\"axes fraction\",\n",
    "        color=\"purple\",\n",
    "    )\n",
    "    \n",
    "    original, low, high = bootstrap(df[y_name])\n",
    "    ax.annotate(\n",
    "        f\"${original:.4f}_{{{low:.4f}}}^{{{high:.4f}}}$\", (0.2, 0.2), xycoords=\"axes fraction\",\n",
    "        color=\"goldenrod\",\n",
    "    )\n",
    "    \n",
    "    \n",
    "    ax.set_xlim(0, max(x.max(), y.max()))\n",
    "    \n",
    "    if idx != 0:\n",
    "        ax.set_yticks([])\n",
    "        \n",
    "    \n",
    "\n",
    "for idx in range(4):\n",
    "    plot_cdf(idx, \"espaloma_\" + IDX_TO_NAME[idx], \"amber_\" + IDX_TO_NAME[idx])\n",
    "    \n",
    "def plot_kde(idx, x_name, y_name):\n",
    "    ax = axs[1, idx]\n",
    "    ax.sharex(axs[0, idx])\n",
    "    # ax.sharey(axs[1, 1])\n",
    "\n",
    "    sns.kdeplot(\n",
    "        x=df[\"amber_\" + x_name],\n",
    "        y=df[\"amber_\" + y_name],\n",
    "        c=\"goldenrod\",\n",
    "        alpha=1.0,\n",
    "        ax=ax,\n",
    "        legend=False,\n",
    "    )\n",
    "    \n",
    "    sns.kdeplot(\n",
    "        x=df[\"espaloma_\" + x_name],\n",
    "        y=df[\"espaloma_\" + y_name],\n",
    "        c=\"purple\",\n",
    "        alpha=0.5,\n",
    "        ax=ax,\n",
    "        legend=False,\n",
    "    )\n",
    "    \n",
    "    ax.set_xlabel(None)\n",
    "    ax.set_ylabel(None)\n",
    "    \n",
    "    ax.set_xlim(0, max(df[\"amber_\" + x_name].max(), df[\"espaloma_\" + x_name].max()))\n",
    "    ax.set_ylim(0, max(df[\"amber_\" + y_name].max(), df[\"espaloma_\" + y_name].max()))\n",
    "    \n",
    "    \n",
    "for idx in range(1, 4):\n",
    "    plot_kde(idx, IDX_TO_NAME[idx], \"openeye_charge_rmse\")\n",
    "\n",
    "    \n",
    "ax = axs[1, 0]    \n",
    "ax.plot(0, 0, c=\"purple\", label=\"EspalomaCharge\")\n",
    "ax.plot(0, 0, c=\"goldenrod\", label=\"AmberTools\")\n",
    "ax.legend(loc=\"center left\", frameon=False, handlelength=1)\n",
    "ax.set_axis_off()\n",
    "\n",
    "# axs[1, 3].set_yticks([0.0, 0.1])\n",
    "axs[0, 0].set_xticks([0.0, 0.1])\n",
    "axs[0, 0].set_yticks([0.2, 0.4, 0.6, 0.8])\n",
    "axs[0, 0].set_ylabel(\"cumulative fraction of dataset\")\n",
    "axs[1, 1].set_xticks([0, 0.01])\n",
    "axs[1, 1].set_yticks([])\n",
    "axs[1, 2].set_yticks([])\n",
    "axs[1, 2].set_xticks([0, 100])\n",
    "axs[1, 3].set_xticks([0, 3])\n",
    "axs[0, 0].set_xlabel(\"Charge RMSE (e)\")\n",
    "axs[1, 1].set_xlabel(\"ESP RMSE\")\n",
    "axs[1, 2].set_xlabel(\"ZAP RMSE (kcal/mol)\")\n",
    "axs[1, 3].set_xlabel(\"$|\\Delta U_\\mathtt{solv}|$ (kcal/mol)\")\n",
    "axs[1, 3].yaxis.tick_right()\n",
    "axs[1, 3].set_ylabel(\"Charge RMSE (e)\")\n",
    "axs[1, 3].yaxis.set_label_position(\"right\")\n",
    "plt.setp(axs[0, 1].get_xticklabels(), visible=False)\n",
    "plt.setp(axs[0, 2].get_xticklabels(), visible=False)\n",
    "plt.setp(axs[0, 3].get_xticklabels(), visible=False)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"cdf_freesolv.png\", dpi=300)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e686343f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

